Massive kite diagrams with elliptics

We present the results for two-loop massive kite master integrals with elliptics in terms of iterated integrals with algebraic kernels. The key ingredients are new integral representations for sunset subgraphs in $d=4-2\epsilon$ and $d=2-2\epsilon$ dimensions together with differential equations for considered kite master integrals in $A+B\epsilon$ form. The obtained results can be easily generalized to all orders in $\epsilon$-expansion and show that the class of functions defined as iterated integrals with algebraic kernels may be large enough for writing down results for a large class of massive Feynman diagrams.

==> anc/Data/kite1-A+Bep <==
Print["Matrix for kite1 in A+Bep form."]
{{0, 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/s, 
  -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0}, 
 {(2*(-1 + 3*\[Epsilon]))/((-7 + s)*s), 0, 
  (-2*(-2 - \[Epsilon] + s*\[Epsilon]))/((-7 + s)*s), 
  -((-3 + s)*(-1 + 3*\[Epsilon]))/(2*(-7 + s)*s), 0, 0, 0, 0}, 
 {(-4*(-9 + 27*\[Epsilon] - 16*s*\[Epsilon] + s^2*\[Epsilon]))/
   ((-9 + s)*(-7 + s)*(-1 + s)*s), 0, 
  (-4*(18 + 9*\[Epsilon] + 2*s*\[Epsilon] + s^2*\[Epsilon]))/
   ((-9 + s)*(-7 + s)*(-1 + s)*s), 
  -((-27 + 30*s - 3*s^2 + 81*\[Epsilon] + 23*s*\[Epsilon] - 
     9*s^2*\[Epsilon] + s^3*\[Epsilon])/((-9 + s)*(-7 + s)*(-1 + s)*s)), 0, 
  0, 0, 0}, {0, 0, 0, 0, -\[Epsilon]/(2*s), (-3*\[Epsilon])/(2*s), 0, 0}, 
 {0, 0, 0, 0, \[Epsilon]/(2*s), -((3 + 5*s)*\[Epsilon])/(2*(-1 + s)*s), 0, 
  0}, {0, \[Epsilon]/s, 0, 0, 0, 0, (-2*(1 + s)*\[Epsilon])/((-1 + s)*s), 0}, 
 {(-3*(-7 - 24*s + 3*s^2)*\[Epsilon])/(2*(-7 + s)*(-1 + s)*s), 
  (3*\[Epsilon])/s, (6*(-9 + s)*\[Epsilon])/((-7 + s)*(-1 + s)), 
  (3*(-9 + s)*\[Epsilon])/((-7 + s)*(-1 + s)), \[Epsilon]/(3*(-1 + s)), 0, 
  (3*\[Epsilon])/s, -(((1 + s)*\[Epsilon])/((-1 + s)*s))}}


==> anc/Data/kite1-A+Bep-2d <==
Print["Matrix for kite1 in A+Bep form."]
{{0, 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/(6*s), 
  -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, -((-9 - 18*\[Epsilon] + 2*s*\[Epsilon])/((-9 + s)*s)), 
  (3*(1 + 2*\[Epsilon]))/s, 0, 0, 0, 0}, {(-2*\[Epsilon])/(-1 + s), 0, 
  ((-3 + s)*(1 + 3*\[Epsilon]))/((-9 + s)*(-1 + s)*s), 
  -((-9 + s - 27*\[Epsilon] + 10*s*\[Epsilon] + s^2*\[Epsilon])/
    ((-9 + s)*(-1 + s)*s)), 0, 0, 0, 0}, {0, 0, 0, 0, -\[Epsilon]/(2*s), 
  (-3*\[Epsilon])/(2*s), 0, 0}, {0, 0, 0, 0, \[Epsilon]/(2*s), 
  -((3 + 5*s)*\[Epsilon])/(2*(-1 + s)*s), 0, 0}, 
 {0, \[Epsilon]/(3*s), 0, 0, 0, 0, (-2*(1 + s)*\[Epsilon])/((-1 + s)*s), 0}, 
 {-((1 + s)*(1 + 2*\[Epsilon]))/(4*(-1 + s)*s), (3*(1 + 2*\[Epsilon]))/s, 
  \[Epsilon]/(6*(-1 + s)), 0, (4*(1 + 2*\[Epsilon]))/(9*(-1 + s)), 0, 
  (9*(1 + 2*\[Epsilon]))/s, -(((1 + s)*\[Epsilon])/((-1 + s)*s))}}


==> anc/Data/kite1-masters-results-J-integrals <==
Print["Results for kite1 masters with 4d sunsets."]
{j[kite1, 0, 0, 1, 1, 0] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3, j[kite1, 0, 1, 0, 1, 1] -> 
  -7 - Pi^2/6 - \[Epsilon]^(-2) + (3 - 3/s)*G[1, s] + 
   (-3 + ((-1 + s)*G[1, s])/s)/\[Epsilon] + ((-1 + s)*G[0, 1, s])/s + 
   (-2 + 2/s)*G[1, 1, s] + \[Epsilon]*(((42 + Pi^2)*(-1 + s)*G[1, s])/(6*s) + 
     (3 - 3/s)*G[0, 1, s] + (-6 + 6/s)*G[1, 1, s] + 
     ((-1 + s)*G[0, 0, 1, s])/s + (-2 + 2/s)*G[0, 1, 1, s] + 
     (-2 + 2/s)*G[1, 0, 1, s] + (4 - 4/s)*G[1, 1, 1, s] + 
     (-90 - 3*Pi^2 + 4*Zeta[3])/6), j[sunset4d, 2, 1, 1] -> 
  (-9 + Pi^2)/6 + 1/(2*\[Epsilon]^2) + 1/(2*\[Epsilon]) + 
   J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
   J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s] + 
   J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
   J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
   J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
   J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
   J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
   J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
   J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}]}}, s] + 
   J[{Theta[y^(-1)], {}, {w[{0}, {z}]}, {}}, s] - 
   J[{Theta[y], {}, {}, {w[{0}, {y}]}}, s] + 
   J[{Theta[y], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*(-3*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (3 + Pi^2/6)*J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s] - 
     J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {}}, s])/6 + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Omega[0], {}, {w[{y}, {z}]}, {}}, s])/6 - 
     J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] - 
     J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
      s] + 2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, 
       {}}, s] - J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, 
      s] + 2*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] - J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s] + 4*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     3*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
      s] + 4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 3*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 2*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] + J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
       {}}, s] - (Pi^2*J[{Theta[y^(-1)], {}, {}, {}}, s])/6 + 
     3*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     3*J[{Theta[y^(-1)], {}, {w[{0}, {z}]}, {}}, s] + 
     J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[y^(-1)], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     (Pi^2*J[{Theta[y], {}, {}, {}}, s])/6 - 
     3*J[{Theta[y], {}, {}, {w[{0}, {y}]}}, s] - 
     J[{Theta[y], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     3*J[{Theta[y], {}, {w[{0}, {z}]}, {}}, s] - 
     J[{Theta[y], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     2*J[{Theta[y], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[y], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Theta[y], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[y], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*J[{Theta[y], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[y], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (-27 - Pi^2 + 22*Zeta[3])/6), j[sunset4d, 3, 1, 1] -> 
  1/2 + 1/(2*\[Epsilon]) - J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s]/2 - 
   J[{Theta[1], {}, {}, {w[{0}, {y}]}}, s]/2 + 
   J[{Theta[1], {}, {w[{0}, {z}]}, {}}, s]/2 + 
   J[{Theta[2], {}, {}, {w[{0}, {y}]}}, s]/2 + 
   J[{Theta[2], {}, {w[{0}, {z}]}, {}}, s]/2 - 
   J[{Theta[3], {}, {w[{0}, {z}]}, {}}, s]/2 + 
   J[{Theta[4], {}, {w[{0}, {z}]}, {}}, s]/2 + 
   \[Epsilon]*(Pi^2/4 + 2*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] + J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     2*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (Pi^2*J[{Theta[1], {}, {}, {}}, s])/12 - 
     J[{Theta[1], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/2 - 
     J[{Theta[1], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/2 + 
     J[{Theta[1], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[1], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/2 - 
     2*J[{Theta[1], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[1], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     2*J[{Theta[1], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[1], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[1], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/2 - 
     (Pi^2*J[{Theta[2], {}, {}, {}}, s])/12 - 
     J[{Theta[2], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     J[{Theta[2], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/2 - 
     J[{Theta[2], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[2], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[2], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Theta[2], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[2], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s]/2 + 
     J[{Theta[2], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (Pi^2*J[{Theta[3], {}, {}, {}}, s])/12 + 
     (3*J[{Theta[3], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     J[{Theta[3], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/4 - 
     (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (3*J[{Theta[3], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     2*J[{Theta[3], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (5*J[{Theta[3], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     2*J[{Theta[3], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (3*J[{Theta[3], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (Pi^2*J[{Theta[4], {}, {}, {}}, s])/12 - 
     (3*J[{Theta[4], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 - 
     J[{Theta[4], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/4 + 
     (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (3*J[{Theta[4], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     2*J[{Theta[4], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[4], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     2*J[{Theta[4], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (3*J[{Theta[4], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4), 
 j[kite1, 1, 0, 1, 0, 1] -> -3 - Pi^2/4 + (13*s)/8 - 1/(2*\[Epsilon]^2) + 
   (-6 + s)/(4*\[Epsilon]) - ((-1 + s^2)*G[1, s])/(2*s) + G[0, 1, s] + 
   \[Epsilon]*((-13*(-1 + s^2)*G[1, s])/(4*s) + (3 + 1/(2*s) - s)*
      G[0, 1, s] + (-2/s + 2*s)*G[1, 1, s] + G[0, 0, 1, s] - 
     4*G[0, 1, 1, s] + (-180 + 6*Pi^2*(-6 + s) + 345*s + 64*Zeta[3])/48), 
 j[kite1, 1, 0, 1, 0, 2] -> -9/2 - Pi^2/4 - 1/(2*\[Epsilon]^2) + 
   (3 - 3/s)*G[1, s] + (-3/2 + ((-1 + s)*G[1, s])/s)/\[Epsilon] + 
   (2 - s^(-1))*G[0, 1, s] + (-4 + 4/s)*G[1, 1, s] + 
   \[Epsilon]*(-27/2 - (3*Pi^2)/4 + ((18 + Pi^2)*(-1 + s)*G[1, s])/(2*s) + 
     (6 - 3/s)*G[0, 1, s] + 12*(-1 + s^(-1))*G[1, 1, s] + 
     (2 - s^(-1))*G[0, 0, 1, s] + (-8 + 4/s)*G[0, 1, 1, s] + 
     (-6 + 6/s)*G[1, 0, 1, s] + (16*(-1 + s)*G[1, 1, 1, s])/s + 
     (4*Zeta[3])/3), j[kite1, 1, 1, 0, 1, 1] -> 
  (72 + Pi^2)/6 + \[Epsilon]^(-2) + (-8 + 8/s)*G[1, s] + 
   (4 + (-2 + 2/s)*G[1, s])/\[Epsilon] + (-2 + 2/s)*G[0, 1, s] + 
   (6 + 2/s^2 - 8/s)*G[1, 1, s] + \[Epsilon]*
    (-((72 + Pi^2)*(-1 + s)*G[1, s])/(3*s) + (-8 + 8/s)*G[0, 1, s] + 
     (8*(1 - 4*s + 3*s^2)*G[1, 1, s])/s^2 + (-2 + 2/s)*G[0, 0, 1, s] + 
     4*(2 + s^(-2) - 3/s)*G[0, 1, 1, s] + (6 + 2/s^2 - 8/s)*G[1, 0, 1, s] - 
     (4*(3 - 8*s + 5*s^2)*G[1, 1, 1, s])/s^2 + (2*(48 + Pi^2 - Zeta[3]))/3), 
 j[kite1, 1, 1, 1, 1, 1] -> -((-24 + Pi^2)*G[7, s])/(36*s) + 
   (2*G[0, 1, 1, s])/s - G[1, 0, 1, s]/s + 
   (4*J[{Omega[0], {w[{1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
    (3*s) + (4*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
    (3*s) - (4*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) - 
   (4*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
   (4*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/
    (3*s) - (4*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
       {}}, s])/(3*s) + 
   (4*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
    (3*s) - J[{Omega[0], {w[{7}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/
    (3*s) - J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/
    (3*s) + J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
     s]/(3*s) + J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/
    (3*s) + J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s]/
    (3*s) + J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
     s]/(3*s) - J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, 
     s]/(3*s) + (4*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
    (3*s) - (4*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
   J[{Omega[0], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, s]/(3*s) + 
   J[{Omega[0], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, s]/(3*s) - 
   (4*J[{Omega[1], {w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) + 
   (4*J[{Omega[1], {w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
   J[{Omega[1], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s]/(3*s) - 
   J[{Omega[1], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/(3*s) - 
   (4*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
   (2*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) + 
   (2*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
   (2*J[{Omega[3], {w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) + 
   (2*J[{Omega[3], {w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
   J[{Omega[3], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, s]/(3*s) - 
   J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s]/(6*s) - 
   J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/(6*s) + 
   J[{Omega[3], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s]/(6*s) - 
   J[{Omega[3], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/(6*s) - 
   (4*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
   (2*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) + 
   (2*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
   (2*J[{Omega[4], {w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) + 
   (2*J[{Omega[4], {w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
   J[{Omega[4], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, s]/(3*s) - 
   J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s]/(6*s) - 
   J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/(6*s) + 
   J[{Omega[4], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s]/(6*s) - 
   J[{Omega[4], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/(6*s) + 
   \[Epsilon]*(((-48 + 5*Pi^2)*G[0, 1, s])/(18*s) - 
     ((-24 + Pi^2)*G[0, 7, s])/(36*s) + ((48 - 5*Pi^2)*G[1, 1, s])/(9*s) + 
     ((-24 + Pi^2)*G[1, 7, s])/(18*s) + (4*G[0, 1, 1, s])/s - 
     (2*G[1, 0, 1, s])/s + (6*G[0, 0, 1, 1, s])/s + G[0, 1, 0, 1, s]/s - 
     (12*G[0, 1, 1, 1, s])/s - G[1, 0, 0, 1, s]/s + (2*G[1, 1, 0, 1, s])/s + 
     (4*J[{Omega[0], {w[{1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}], 
          w[{0}, {y}]}}, s])/(3*s) + 
     (2*Pi^2*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (4*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/(3*s) + 
     (2*Pi^2*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}]}, {}}, s])/(9*s) + 
     (8*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (2*Pi^2*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (16*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (16*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (16*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (16*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (16*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (16*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - J[{Omega[0], {w[{7}, {s}]}, {}, 
        {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s]/(3*s) - 
     (Pi^2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}]}, {}}, s])/(18*s) - 
     J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s]/(3*s) - (Pi^2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}]}, {}}, 
        s])/(18*s) - (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (Pi^2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}]}, {}}, s])/(18*s) + 
     J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s]/(3*s) - J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
        {w[{0}, {y}]}}, s]/(3*s) + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s]/(3*s) + J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], 
         w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/(3*s) - 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, 
       s]/(3*s) - (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s]/(3*s) - (4*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s]/s - (4*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s]/(3*s) - (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s]/(3*s) + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - J[{Omega[0], {w[{7}, {s}]}, 
        {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s]/s + 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s]/(3*s) - (2*Pi^2*J[{Omega[0], {w[{1, -1}, {s}]}, {}, {}}, s])/
      (9*s) - (2*J[{Omega[0], {w[{1, -1}, {s}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/s + 
     (8*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      (3*s) + (2*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (2*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      s - (16*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (10*J[{Omega[0], {w[{1, -1}, {s}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (16*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + (2*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (2*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      s + (2*Pi^2*J[{Omega[0], {w[{1, 1}, {s}]}, {}, {}}, s])/(9*s) + 
     (2*J[{Omega[0], {w[{1, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s - (8*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      (3*s) - (2*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (2*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (16*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - (10*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (16*J[{Omega[0], {w[{1, 1}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (2*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (Pi^2*J[{Omega[0], {w[{7, -1}, {s}]}, {}, {}}, s])/
      (18*s) + J[{Omega[0], {w[{7, -1}, {s}]}, {}, {w[{0}, {y}], 
         w[{0}, {y}]}}, s]/(2*s) - 
     (2*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
     J[{Omega[0], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/
      (6*s) - J[{Omega[0], {w[{7, -1}, {s}]}, {w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s]/(2*s) + 
     J[{Omega[0], {w[{7, -1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/
      (2*s) + (4*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - (5*J[{Omega[0], {w[{7, -1}, {s}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (4*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - J[{Omega[0], {w[{7, -1}, {s}]}, {w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s]/(2*s) - 
     J[{Omega[0], {w[{7, -1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/
      (2*s) - (Pi^2*J[{Omega[0], {w[{7, 1}, {s}]}, {}, {}}, s])/(18*s) - 
     J[{Omega[0], {w[{7, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/
      (2*s) + (2*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - J[{Omega[0], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
       s]/(6*s) + J[{Omega[0], {w[{7, 1}, {s}]}, {w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s]/(2*s) - 
     J[{Omega[0], {w[{7, 1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/(2*s) - 
     (4*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(6*s) - 
     (4*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + J[{Omega[0], {w[{7, 1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s]/(2*s) + J[{Omega[0], {w[{7, 1}, {s}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/(2*s) + 
     (4*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - (4*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, {}, 
        {w[{0}, {y}], w[{0}, {y}]}}, s]/(3*s) - 
     J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
       s]/(3*s) + J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, 
        {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/(3*s) + 
     J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s]/(3*s) + J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, 
        {w[{0}, {z}], w[{0}, {z}]}, {}}, s]/(3*s) + 
     J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, {w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s]/(3*s) - 
     J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s]/(3*s) + (4*J[{Omega[0], {w[{0}, {s}], w[{1, -1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{0}, {s}], w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - J[{Omega[0], {w[{0}, {s}], w[{7, -1}, {s}]}, {w[{0}, {z}]}, 
        {}}, s]/(3*s) + J[{Omega[0], {w[{0}, {s}], w[{7, 1}, {s}]}, 
        {w[{0}, {z}]}, {}}, s]/(3*s) - 
     (8*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (8*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (2*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - (2*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - (8*J[{Omega[0], {w[{1}, {s}], w[{1, -1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[0], {w[{1}, {s}], w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + (2*J[{Omega[0], {w[{1}, {s}], w[{7, -1}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - (2*J[{Omega[0], {w[{1}, {s}], w[{7, 1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*Pi^2*J[{Omega[1], {w[{1, y}, {s}]}, {}, {}}, s])/(9*s) - 
     (8*J[{Omega[1], {w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[1], {w[{1, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (3*s) + (8*J[{Omega[1], {w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - (4*J[{Omega[1], {w[{1, y}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[1], {w[{1, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(3*s) - (4*J[{Omega[1], {w[{1, y}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (16*J[{Omega[1], {w[{1, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + (4*J[{Omega[1], {w[{1, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (16*J[{Omega[1], {w[{1, y}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[1], {w[{1, y}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) + (4*J[{Omega[1], {w[{1, y}, {s}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (Pi^2*J[{Omega[1], {w[{7, y}, {s}]}, {}, {}}, s])/(18*s) + 
     (2*J[{Omega[1], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) + 
     J[{Omega[1], {w[{7, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/
      (3*s) - (2*J[{Omega[1], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + J[{Omega[1], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
       s]/(3*s) - (2*J[{Omega[1], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     J[{Omega[1], {w[{7, y}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/(3*s) + 
     (4*J[{Omega[1], {w[{7, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - J[{Omega[1], {w[{7, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s]/s + (4*J[{Omega[1], {w[{7, y}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (2*J[{Omega[1], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) - J[{Omega[1], {w[{7, y}, {s}]}, {w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s]/(3*s) - 
     (4*J[{Omega[1], {w[{0}, {s}], w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/
      (3*s) + (4*J[{Omega[1], {w[{0}, {s}], w[{1, y}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + J[{Omega[1], {w[{0}, {s}], w[{7, y}, {s}]}, {}, 
        {w[{0}, {y}]}}, s]/(3*s) - 
     J[{Omega[1], {w[{0}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/
      (3*s) + (8*J[{Omega[1], {w[{1}, {s}], w[{1, y}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[1], {w[{1}, {s}], w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - (2*J[{Omega[1], {w[{1}, {s}], w[{7, y}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[1], {w[{1}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + (2*Pi^2*J[{Omega[3], {w[{1, 1}, {s}]}, {}, {}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{1, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s - (8*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      (3*s) - (2*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (2*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (16*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - (10*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (16*J[{Omega[3], {w[{1, 1}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (2*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (Pi^2*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {}, {}}, s])/
      (9*s) + (4*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/
      (3*s) - (4*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/(3*s) - (8*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) - (8*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (4*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (Pi^2*J[{Omega[3], {w[{1, y}, {s}]}, {}, {}}, s])/(9*s) - 
     (4*J[{Omega[3], {w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (2*J[{Omega[3], {w[{1, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (3*s) + (4*J[{Omega[3], {w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - (2*J[{Omega[3], {w[{1, y}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{1, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(3*s) - (2*J[{Omega[3], {w[{1, y}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[3], {w[{1, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + (2*J[{Omega[3], {w[{1, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (8*J[{Omega[3], {w[{1, y}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{1, y}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) + (2*J[{Omega[3], {w[{1, y}, {s}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (Pi^2*J[{Omega[3], {w[{7, 1}, {s}]}, {}, {}}, s])/(18*s) - 
     J[{Omega[3], {w[{7, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/
      (2*s) + (2*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - J[{Omega[3], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
       s]/(6*s) + J[{Omega[3], {w[{7, 1}, {s}]}, {w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s]/(2*s) - 
     J[{Omega[3], {w[{7, 1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/(2*s) - 
     (4*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(6*s) - 
     (4*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + J[{Omega[3], {w[{7, 1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s]/(2*s) + J[{Omega[3], {w[{7, 1}, {s}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/(2*s) + 
     (Pi^2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {}, {}}, s])/(36*s) - 
     J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s]/(3*s) + 
     J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/
      (3*s) - J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/
      (3*s) - J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s]/(6*s) + 
     J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/
      (3*s) + (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s]/
      (3*s) + (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s]/(6*s) - J[{Omega[3], {w[{7, y^(-1)}, {s}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/(3*s) + 
     (Pi^2*J[{Omega[3], {w[{7, y}, {s}]}, {}, {}}, s])/(36*s) + 
     J[{Omega[3], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s]/(3*s) + 
     J[{Omega[3], {w[{7, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/
      (6*s) - J[{Omega[3], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/(3*s) + 
     J[{Omega[3], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(6*s) - 
     J[{Omega[3], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/
      (3*s) + J[{Omega[3], {w[{7, y}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s]/(6*s) + (2*J[{Omega[3], {w[{7, y}, {s}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[3], {w[{7, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s]/
      (2*s) + (2*J[{Omega[3], {w[{7, y}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - J[{Omega[3], {w[{7, y}, {s}]}, 
        {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s]/(3*s) - 
     J[{Omega[3], {w[{7, y}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/
      (6*s) - (4*J[{Omega[3], {w[{0}, {s}], w[{1, 1}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + (2*J[{Omega[3], {w[{0}, {s}], w[{1, y^(-1)}, {s}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[3], {w[{0}, {s}], w[{1, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, 
        s])/(3*s) - (2*J[{Omega[3], {w[{0}, {s}], w[{1, y}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[3], {w[{0}, {s}], w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + J[{Omega[3], {w[{0}, {s}], w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, 
       s]/(3*s) - J[{Omega[3], {w[{0}, {s}], w[{7, y^(-1)}, {s}]}, {}, 
        {w[{0}, {y}]}}, s]/(6*s) - 
     J[{Omega[3], {w[{0}, {s}], w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/
      (6*s) + J[{Omega[3], {w[{0}, {s}], w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, 
       s]/(6*s) - J[{Omega[3], {w[{0}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, 
        {}}, s]/(6*s) + (8*J[{Omega[3], {w[{1}, {s}], w[{1, 1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{1}, {s}], w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, 
        s])/(3*s) - (4*J[{Omega[3], {w[{1}, {s}], w[{1, y^(-1)}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{1}, {s}], w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/
      (3*s) - (4*J[{Omega[3], {w[{1}, {s}], w[{1, y}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - (2*J[{Omega[3], {w[{1}, {s}], w[{7, 1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     J[{Omega[3], {w[{1}, {s}], w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s]/
      (3*s) + J[{Omega[3], {w[{1}, {s}], w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, 
        {}}, s]/(3*s) - J[{Omega[3], {w[{1}, {s}], w[{7, y}, {s}]}, {}, 
        {w[{0}, {y}]}}, s]/(3*s) + 
     J[{Omega[3], {w[{1}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/
      (3*s) + (2*Pi^2*J[{Omega[4], {w[{1, -1}, {s}]}, {}, {}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{1, -1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s - (8*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      (3*s) - (2*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (2*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      s + (16*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - (10*J[{Omega[4], {w[{1, -1}, {s}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (16*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - (2*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (2*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      s - (Pi^2*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {}, {}}, s])/(9*s) + 
     (4*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/(3*s) + (4*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + (2*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/(3*s) - (8*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) - (8*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (4*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (Pi^2*J[{Omega[4], {w[{1, y}, {s}]}, {}, {}}, s])/(9*s) - 
     (4*J[{Omega[4], {w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (2*J[{Omega[4], {w[{1, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (3*s) + (4*J[{Omega[4], {w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - (2*J[{Omega[4], {w[{1, y}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{1, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(3*s) - (2*J[{Omega[4], {w[{1, y}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[4], {w[{1, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + (2*J[{Omega[4], {w[{1, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (8*J[{Omega[4], {w[{1, y}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{1, y}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) + (2*J[{Omega[4], {w[{1, y}, {s}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (Pi^2*J[{Omega[4], {w[{7, -1}, {s}]}, {}, {}}, s])/(18*s) - 
     J[{Omega[4], {w[{7, -1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/
      (2*s) + (2*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - J[{Omega[4], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
       s]/(6*s) + J[{Omega[4], {w[{7, -1}, {s}]}, {w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s]/(2*s) - 
     J[{Omega[4], {w[{7, -1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/
      (2*s) - (4*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (5*J[{Omega[4], {w[{7, -1}, {s}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (4*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + J[{Omega[4], {w[{7, -1}, {s}]}, {w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s]/(2*s) + 
     J[{Omega[4], {w[{7, -1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/
      (2*s) + (Pi^2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {}, {}}, s])/(36*s) - 
     J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s]/(3*s) + 
     J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/
      (3*s) - J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/
      (3*s) - J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s]/(6*s) + 
     J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/
      (3*s) + (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s]/
      (3*s) + (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s]/(6*s) - J[{Omega[4], {w[{7, y^(-1)}, {s}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/(3*s) + 
     (Pi^2*J[{Omega[4], {w[{7, y}, {s}]}, {}, {}}, s])/(36*s) + 
     J[{Omega[4], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s]/(3*s) + 
     J[{Omega[4], {w[{7, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/
      (6*s) - J[{Omega[4], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/(3*s) + 
     J[{Omega[4], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(6*s) - 
     J[{Omega[4], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/
      (3*s) + J[{Omega[4], {w[{7, y}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s]/(6*s) + (2*J[{Omega[4], {w[{7, y}, {s}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[4], {w[{7, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s]/
      (2*s) + (2*J[{Omega[4], {w[{7, y}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - J[{Omega[4], {w[{7, y}, {s}]}, 
        {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s]/(3*s) - 
     J[{Omega[4], {w[{7, y}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/
      (6*s) - (4*J[{Omega[4], {w[{0}, {s}], w[{1, -1}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + (2*J[{Omega[4], {w[{0}, {s}], w[{1, y^(-1)}, {s}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[4], {w[{0}, {s}], w[{1, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, 
        s])/(3*s) - (2*J[{Omega[4], {w[{0}, {s}], w[{1, y}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[4], {w[{0}, {s}], w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + J[{Omega[4], {w[{0}, {s}], w[{7, -1}, {s}]}, {w[{0}, {z}]}, 
        {}}, s]/(3*s) - J[{Omega[4], {w[{0}, {s}], w[{7, y^(-1)}, {s}]}, {}, 
        {w[{0}, {y}]}}, s]/(6*s) - 
     J[{Omega[4], {w[{0}, {s}], w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/
      (6*s) + J[{Omega[4], {w[{0}, {s}], w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, 
       s]/(6*s) - J[{Omega[4], {w[{0}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, 
        {}}, s]/(6*s) + (8*J[{Omega[4], {w[{1}, {s}], w[{1, -1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{1}, {s}], w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, 
        s])/(3*s) - (4*J[{Omega[4], {w[{1}, {s}], w[{1, y^(-1)}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{1}, {s}], w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/
      (3*s) - (4*J[{Omega[4], {w[{1}, {s}], w[{1, y}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - (2*J[{Omega[4], {w[{1}, {s}], w[{7, -1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     J[{Omega[4], {w[{1}, {s}], w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s]/
      (3*s) + J[{Omega[4], {w[{1}, {s}], w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, 
        {}}, s]/(3*s) - J[{Omega[4], {w[{1}, {s}], w[{7, y}, {s}]}, {}, 
        {w[{0}, {y}]}}, s]/(3*s) + 
     J[{Omega[4], {w[{1}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/
      (3*s) - (4*G[7, s]*(-1 + Zeta[3]))/(3*s)) + 
   G[1, s]*((-48 + 5*Pi^2)/(18*s) + (\[Epsilon]*(-16 + Pi^2 + 13*Zeta[3]))/
      (3*s))}


==> anc/Data/kite1-masters-results-J-integrals-2d <==
Print["Results for kite1 masters with 2d sunsets."]
{j[kite1, 0, 0, 1, 1, 0] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3, j[kite1, 0, 1, 0, 1, 1] -> 
  -7 - Pi^2/6 - \[Epsilon]^(-2) + (3 - 3/s)*G[1, s] + 
   (-3 + ((-1 + s)*G[1, s])/s)/\[Epsilon] + ((-1 + s)*G[0, 1, s])/s + 
   (-2 + 2/s)*G[1, 1, s] + \[Epsilon]*(((42 + Pi^2)*(-1 + s)*G[1, s])/(6*s) + 
     (3 - 3/s)*G[0, 1, s] + (-6 + 6/s)*G[1, 1, s] + 
     ((-1 + s)*G[0, 0, 1, s])/s + (-2 + 2/s)*G[0, 1, 1, s] + 
     (-2 + 2/s)*G[1, 0, 1, s] + (4 - 4/s)*G[1, 1, 1, s] + 
     (-90 - 3*Pi^2 + 4*Zeta[3])/6), j[sunset2d, 1, 1, 1] -> 
  2*J[{Theta[6], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*(-(Pi^2*J[{Theta[6], {}, {}, {}}, s])/3 - 
     3*J[{Theta[6], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     J[{Theta[6], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Theta[6], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[6], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     8*J[{Theta[6], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     5*J[{Theta[6], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     8*J[{Theta[6], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[6], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]), 
 j[sunset2d, 2, 1, 1] -> (-1 - (Pi^2*\[Epsilon])/12)*
    J[{Theta[5], {}, {}, {}}, s] + J[{Theta[5], {}, {w[{0}, {z}]}, {}}, s]/
    2 + J[{Theta[6], {}, {}, {}}, s] - J[{Theta[8], {}, {}, {}}, s] + 
   (3*J[{Theta[8], {}, {w[{0}, {z}]}, {}}, s])/2 - 
   J[{Theta[9], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*(2*J[{Theta[5], {}, {}, {w[{0}, {y}]}}, s] - 
     (3*J[{Theta[5], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     2*J[{Theta[5], {}, {w[{0}, {z}]}, {}}, s] - 
     J[{Theta[5], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/4 + 
     (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (3*J[{Theta[5], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     2*J[{Theta[5], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[5], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     2*J[{Theta[5], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (3*J[{Theta[5], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     J[{Theta[6], {}, {}, {w[{0}, {y}]}}, s] - 
     J[{Theta[6], {}, {w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[7], {}, {}, {w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[8], {}, {}, {}}, s])/4 - 
     J[{Theta[8], {}, {}, {w[{0}, {y}]}}, s] - 
     (9*J[{Theta[8], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     6*J[{Theta[8], {}, {w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[8], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (9*J[{Theta[8], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     6*J[{Theta[8], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*J[{Theta[8], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     6*J[{Theta[8], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (9*J[{Theta[8], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (Pi^2*J[{Theta[9], {}, {}, {}}, s])/6 + 
     (3*J[{Theta[9], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 - 
     4*J[{Theta[9], {}, {w[{0}, {z}]}, {}}, s] + 
     J[{Theta[9], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/2 - 
     (3*J[{Theta[9], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     (3*J[{Theta[9], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     4*J[{Theta[9], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (5*J[{Theta[9], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     4*J[{Theta[9], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (3*J[{Theta[9], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/2), 
 j[kite1, 1, 0, 1, 0, 1] -> -3 - Pi^2/4 + (13*s)/8 - 1/(2*\[Epsilon]^2) + 
   (-6 + s)/(4*\[Epsilon]) - ((-1 + s^2)*G[1, s])/(2*s) + G[0, 1, s] + 
   \[Epsilon]*((-13*(-1 + s^2)*G[1, s])/(4*s) + (3 + 1/(2*s) - s)*
      G[0, 1, s] + (-2/s + 2*s)*G[1, 1, s] + G[0, 0, 1, s] - 
     4*G[0, 1, 1, s] + (-180 + 6*Pi^2*(-6 + s) + 345*s + 64*Zeta[3])/48), 
 j[kite1, 1, 0, 1, 0, 2] -> -9/2 - Pi^2/4 - 1/(2*\[Epsilon]^2) + 
   (3 - 3/s)*G[1, s] + (-3/2 + ((-1 + s)*G[1, s])/s)/\[Epsilon] + 
   (2 - s^(-1))*G[0, 1, s] + (-4 + 4/s)*G[1, 1, s] + 
   \[Epsilon]*(-27/2 - (3*Pi^2)/4 + ((18 + Pi^2)*(-1 + s)*G[1, s])/(2*s) + 
     (6 - 3/s)*G[0, 1, s] + 12*(-1 + s^(-1))*G[1, 1, s] + 
     (2 - s^(-1))*G[0, 0, 1, s] + (-8 + 4/s)*G[0, 1, 1, s] + 
     (-6 + 6/s)*G[1, 0, 1, s] + (16*(-1 + s)*G[1, 1, 1, s])/s + 
     (4*Zeta[3])/3), j[kite1, 1, 1, 0, 1, 1] -> 
  (72 + Pi^2)/6 + \[Epsilon]^(-2) + (-8 + 8/s)*G[1, s] + 
   (4 + (-2 + 2/s)*G[1, s])/\[Epsilon] + (-2 + 2/s)*G[0, 1, s] + 
   (6 + 2/s^2 - 8/s)*G[1, 1, s] + \[Epsilon]*
    (-((72 + Pi^2)*(-1 + s)*G[1, s])/(3*s) + (-8 + 8/s)*G[0, 1, s] + 
     (8*(1 - 4*s + 3*s^2)*G[1, 1, s])/s^2 + (-2 + 2/s)*G[0, 0, 1, s] + 
     4*(2 + s^(-2) - 3/s)*G[0, 1, 1, s] + (6 + 2/s^2 - 8/s)*G[1, 0, 1, s] - 
     (4*(3 - 8*s + 5*s^2)*G[1, 1, 1, s])/s^2 + (2*(48 + Pi^2 - Zeta[3]))/3), 
 j[kite1, 1, 1, 1, 1, 1] -> (2*G[0, 1, 1, s])/s - G[1, 0, 1, s]/s + 
   J[{Omega[1], {w[{-1}, {sz}]}, {w[{0}, {z}]}, {}}, s]/(6*s) + 
   J[{Omega[1], {w[{1}, {sz}]}, {w[{0}, {z}]}, {}}, s]/(6*s) - 
   (4*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
   (4*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
   \[Epsilon]*((Pi^2*G[0, 1, s])/(6*s) - (Pi^2*G[1, 1, s])/(3*s) + 
     (4*G[0, 1, 1, s])/s - (2*G[1, 0, 1, s])/s + (6*G[0, 0, 1, 1, s])/s + 
     G[0, 1, 0, 1, s]/s - (12*G[0, 1, 1, 1, s])/s - G[1, 0, 0, 1, s]/s + 
     (2*G[1, 1, 0, 1, s])/s - (Pi^2*J[{Omega[1], {w[{-1}, {sz}]}, {}, {}}, 
        s])/(36*s) - J[{Omega[1], {w[{-1}, {sz}]}, {}, 
        {w[{0}, {y}], w[{0}, {y}]}}, s]/(4*s) + 
     J[{Omega[1], {w[{-1}, {sz}]}, {w[{0}, {z}]}, {}}, s]/(3*s) - 
     J[{Omega[1], {w[{-1}, {sz}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(12*s) + 
     J[{Omega[1], {w[{-1}, {sz}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/
      (4*s) - J[{Omega[1], {w[{-1}, {sz}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/
      (4*s) - (2*J[{Omega[1], {w[{-1}, {sz}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (5*J[{Omega[1], {w[{-1}, {sz}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/
      (12*s) - (2*J[{Omega[1], {w[{-1}, {sz}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + J[{Omega[1], {w[{-1}, {sz}]}, 
        {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s]/(4*s) + 
     J[{Omega[1], {w[{-1}, {sz}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/
      (4*s) - (Pi^2*J[{Omega[1], {w[{1}, {sz}]}, {}, {}}, s])/(36*s) - 
     J[{Omega[1], {w[{1}, {sz}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/(4*s) + 
     J[{Omega[1], {w[{1}, {sz}]}, {w[{0}, {z}]}, {}}, s]/(3*s) - 
     J[{Omega[1], {w[{1}, {sz}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(12*s) + 
     J[{Omega[1], {w[{1}, {sz}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/
      (4*s) - J[{Omega[1], {w[{1}, {sz}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/
      (4*s) - (2*J[{Omega[1], {w[{1}, {sz}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (5*J[{Omega[1], {w[{1}, {sz}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/
      (12*s) - (2*J[{Omega[1], {w[{1}, {sz}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + J[{Omega[1], {w[{1}, {sz}]}, 
        {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s]/(4*s) + 
     J[{Omega[1], {w[{1}, {sz}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/(4*s) + 
     (2*Pi^2*J[{Omega[1], {w[{1, -1}, {s}]}, {}, {}}, s])/(9*s) + 
     (2*J[{Omega[1], {w[{1, -1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s - (8*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      (3*s) - (2*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (2*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      s + (16*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - (10*J[{Omega[1], {w[{1, -1}, {s}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (16*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - (2*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (2*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      s + (2*Pi^2*J[{Omega[1], {w[{1, 1}, {s}]}, {}, {}}, s])/(9*s) + 
     (2*J[{Omega[1], {w[{1, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s - (8*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      (3*s) - (2*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (2*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (16*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - (10*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (16*J[{Omega[1], {w[{1, 1}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (2*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + J[{Omega[1], {w[{0}, {s}], w[{-1}, {sz}]}, 
        {w[{0}, {z}]}, {}}, s]/(6*s) + 
     J[{Omega[1], {w[{0}, {s}], w[{1}, {sz}]}, {w[{0}, {z}]}, {}}, s]/(6*s) - 
     (4*J[{Omega[1], {w[{0}, {s}], w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - (4*J[{Omega[1], {w[{0}, {s}], w[{1, 1}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - J[{Omega[1], {w[{1}, {s}], w[{-1}, {sz}]}, 
        {w[{0}, {z}]}, {}}, s]/(3*s) - 
     J[{Omega[1], {w[{1}, {s}], w[{1}, {sz}]}, {w[{0}, {z}]}, {}}, s]/(3*s) + 
     (8*J[{Omega[1], {w[{1}, {s}], w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + (8*J[{Omega[1], {w[{1}, {s}], w[{1, 1}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s)) + G[1, s]*(Pi^2/(6*s) + 
     (\[Epsilon]*(Pi^2 - 3*Zeta[3]))/(3*s))}


==> anc/Data/kite1-transform <==
Print["Transformation matrix for kite1 to A+Bep form."]
{{1, 0, 0, 0, 0, 0, 0, 0}, {-((1 + s)*(-1 + \[Epsilon]))/
   (2*s*(-1 + 2*\[Epsilon])), ((-1 + s)*(-1 + \[Epsilon]))/
   (2*s*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0}, 
 {0, 0, -((-1 + \[Epsilon])^2/(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-1 + \[Epsilon])^2/4, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -((-1 + \[Epsilon])^2*(-4*s + \[Epsilon] + 14*s*\[Epsilon] + 
      s^2*\[Epsilon]))/(36*s*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), ((-1 + s)*(1 + s)*(-1 + \[Epsilon])^2*\[Epsilon])/
   (12*s*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0}, 
 {0, 0, 0, 0, ((1 + s)*(-1 + \[Epsilon])^2)/(36*s*(-1 + 3*\[Epsilon])), 
  -((-1 + s)*(-1 + \[Epsilon])^2)/(12*s*(-1 + 3*\[Epsilon])), 0, 0}, 
 {((1 + s)^2*(-1 + \[Epsilon])^2)/(4*s^2*(-1 + 2*\[Epsilon])^2), 
  -((-1 + s)*(1 + s)*(-1 + \[Epsilon])^2)/(2*s^2*(-1 + 2*\[Epsilon])^2), 0, 
  0, 0, 0, ((-1 + s)^2*(-1 + \[Epsilon])^2)/(2*s^2*(-1 + 2*\[Epsilon])^2), 
  0}, {0, 0, 0, 0, 0, 0, 0, -(-1 + \[Epsilon])^2/
   (6*s*\[Epsilon]*(-1 + 2*\[Epsilon]))}}


==> anc/Data/kite1-transform-2d <==
Print["Transformation matrix for kite1 to A+Bep form."]
{{1, 0, 0, 0, 0, 0, 0, 0}, {-((1 + s)*(-1 + \[Epsilon]))/
   (2*s*(-1 + 2*\[Epsilon])), (3*(-1 + s)*(-1 + \[Epsilon]))/
   (s*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-1 + \[Epsilon])^2*\[Epsilon])/((-9 + s)*(1 + 2*\[Epsilon])), 0, 0, 
  0, 0, 0}, {0, 0, 0, ((-1 + \[Epsilon])^2*\[Epsilon])/(-9 + s), 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-2*(-1 + \[Epsilon])^2*(-4*s + \[Epsilon] + 14*s*\[Epsilon] + 
     s^2*\[Epsilon]))/(9*s*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), (2*(-1 + s)*(1 + s)*(-1 + \[Epsilon])^2*\[Epsilon])/
   (3*s*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0}, 
 {0, 0, 0, 0, (2*(1 + s)*(-1 + \[Epsilon])^2)/(9*s*(-1 + 3*\[Epsilon])), 
  (-2*(-1 + s)*(-1 + \[Epsilon])^2)/(3*s*(-1 + 3*\[Epsilon])), 0, 0}, 
 {((1 + s)^2*(-1 + \[Epsilon])^2)/(4*s^2*(-1 + 2*\[Epsilon])^2), 
  (-3*(-1 + s)*(1 + s)*(-1 + \[Epsilon])^2)/(s^2*(-1 + 2*\[Epsilon])^2), 0, 
  0, 0, 0, (9*(-1 + s)^2*(-1 + \[Epsilon])^2)/(s^2*(-1 + 2*\[Epsilon])^2), 
  0}, {0, 0, 0, 0, 0, 0, 0, 
  -((-1 + \[Epsilon])^2/(s*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])))}}


==> anc/Data/kite2-A+Bep <==
Print["Matrix for kite2 in A+Bep form."]
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(z1*\[Epsilon])/(3*(-4 + s)), 0, -(\[Epsilon]/(-4 + s)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(-1 + 3*\[Epsilon])/((-7 + s)*s), 0, 0, 
  (-2*(-2 - \[Epsilon] + s*\[Epsilon]))/((-7 + s)*s), 
  -(((-3 + s)*(-1 + 3*\[Epsilon]))/((-7 + s)*s)), 0, 0, 0, 0, 0, 0, 0}, 
 {-((-9 + 27*\[Epsilon] - 16*s*\[Epsilon] + s^2*\[Epsilon])/
    ((-9 + s)*(-7 + s)*(-1 + s)*s)), 0, 0, 
  (-2*(18 + 9*\[Epsilon] + 2*s*\[Epsilon] + s^2*\[Epsilon]))/
   ((-9 + s)*(-7 + s)*(-1 + s)*s), 
  -((-27 + 30*s - 3*s^2 + 81*\[Epsilon] + 23*s*\[Epsilon] - 
     9*s^2*\[Epsilon] + s^3*\[Epsilon])/((-9 + s)*(-7 + s)*(-1 + s)*s)), 0, 
  0, 0, 0, 0, 0, 0}, {-\[Epsilon]/(3*(-1 + s)*s), 0, 0, 0, 0, 
  -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/s, 0, 0, 0, 0, 0, \[Epsilon]/s, (-2*z1*\[Epsilon])/(-4 + s), 0, 
  0, 0, 0}, {-((z1*\[Epsilon])/(-4 + s)), 0, 0, 0, 0, 0, 
  (-3*z1*\[Epsilon])/(-4 + s), (-4*(-1 + s)*\[Epsilon])/((-4 + s)*s), 0, 0, 
  0, 0}, {-((z1*(-36 - 10*s + s^2 + 9*\[Epsilon] + 69*s*\[Epsilon] - 
      19*s^2*\[Epsilon] + s^3*\[Epsilon]))/((-9 + s)*(-7 + s)*(-4 + s)*
     (-1 + s))), (-3*z1*\[Epsilon])/(2*(-4 + s)), 0, 
  -((z1*(144 + 40*s - 4*s^2 + 27*\[Epsilon] + 135*s*\[Epsilon] - 
      47*s^2*\[Epsilon] + 5*s^3*\[Epsilon]))/((-9 + s)*(-7 + s)*(-4 + s)*
     (-1 + s))), -((z1*(144 - 205*s + 66*s^2 - 5*s^3 + 27*\[Epsilon] + 
      625*s*\[Epsilon] - 187*s^2*\[Epsilon] + 15*s^3*\[Epsilon]))/
    ((-9 + s)*(-7 + s)*(-4 + s)*(-1 + s))), 0, 0, 0, -(\[Epsilon]/(-4 + s)), 
  0, 0, 0}, {-((7 + 3*s)*\[Epsilon])/(18*(-1 + s)*s), 
  (-5*\[Epsilon])/(3*(-1 + s)*s), 0, 0, 0, 0, -\[Epsilon]/(18*(-1 + s)), 
  ((14 + s)*z1*\[Epsilon])/(18*(-4 + s)*(-1 + s)), 0, 
  -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0}, 
 {0, 0, -(\[Epsilon]/((-1 + s)*s)), 0, 0, -((z1*\[Epsilon])/(-4 + s)), 0, 0, 
  0, 0, (-2*(-2 - 2*s + s^2)*\[Epsilon])/((-4 + s)*(-1 + s)*s), 0}, 
 {(-3*(-29 + 3*s)*\[Epsilon])/(4*(-7 + s)*(-1 + s)), 0, 
  (9*(-3 + s)*z1*\[Epsilon])/((-4 + s)*(-1 + s)), 
  (6*(-11 + s)*\[Epsilon])/((-7 + s)*(-1 + s)), 
  (6*(-11 + s)*\[Epsilon])/((-7 + s)*(-1 + s)), 0, 
  (-3*\[Epsilon])/(4*(-1 + s)), 0, (-6*z1*\[Epsilon])/((-4 + s)*(-1 + s)), 0, 
  (9*z1*\[Epsilon])/(-4 + s), -(((1 + s)*\[Epsilon])/((-1 + s)*s))}}


==> anc/Data/kite2-A+Bep-2d <==
Print["Matrix for kite2 in A+Bep form."]
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(z1*\[Epsilon])/(3*(-4 + s)), 0, -(\[Epsilon]/(-4 + s)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, -((-9 - 18*\[Epsilon] + 2*s*\[Epsilon])/((-9 + s)*s)), 
  (3*(1 + 2*\[Epsilon]))/s, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*\[Epsilon])/(-1 + s), 0, 0, ((-3 + s)*(1 + 3*\[Epsilon]))/
   ((-9 + s)*(-1 + s)*s), -((-9 + s - 27*\[Epsilon] + 10*s*\[Epsilon] + 
     s^2*\[Epsilon])/((-9 + s)*(-1 + s)*s)), 0, 0, 0, 0, 0, 0, 0}, 
 {-\[Epsilon]/(3*(-1 + s)*s), 0, 0, 0, 0, 
  -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/(80*s), 0, 0, 0, 0, 0, \[Epsilon]/s, 
  (-3*z1*\[Epsilon])/(-4 + s), 0, 0, 0, 0}, {-(z1*\[Epsilon])/(120*(-4 + s)), 
  0, 0, 0, 0, 0, (-2*z1*\[Epsilon])/(-4 + s), (-4*(-1 + s)*\[Epsilon])/
   ((-4 + s)*s), 0, 0, 0, 0}, {(z1*(1 + 2*\[Epsilon]))/(4*(-4 + s)), 
  (-3*z1*(1 + 2*\[Epsilon]))/(2*(-4 + s)), 0, (3*z1*(1 + 3*\[Epsilon]))/
   (4*(-9 + s)*(-4 + s)), (-15*z1*(1 + 2*\[Epsilon]))/(4*(-9 + s)*(-4 + s)), 
  0, 0, 0, -(\[Epsilon]/(-4 + s)), 0, 0, 0}, 
 {-((7 + 3*s)*\[Epsilon])/(90*(-1 + s)*s), -\[Epsilon]/(3*(-1 + s)*s), 0, 0, 
  0, 0, (-8*\[Epsilon])/(9*(-1 + s)), (4*(14 + s)*z1*\[Epsilon])/
   (3*(-4 + s)*(-1 + s)), 0, -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0}, 
 {0, 0, -\[Epsilon]/(3*(-1 + s)*s), 0, 0, -(z1*\[Epsilon])/(3*(-4 + s)), 0, 
  0, 0, 0, (-2*(-2 - 2*s + s^2)*\[Epsilon])/((-4 + s)*(-1 + s)*s), 0}, 
 {-(1 + 2*\[Epsilon])/(4*(-1 + s)), 0, (3*(-3 + s)*z1*(1 + 2*\[Epsilon]))/
   ((-4 + s)*(-1 + s)), ((-6 + s)*\[Epsilon])/(6*(-9 + s)*(-1 + s)), 0, 0, 
  (-20*(1 + 2*\[Epsilon]))/(-1 + s), 0, (-2*z1*\[Epsilon])/
   ((-4 + s)*(-1 + s)), 0, (9*z1*(1 + 2*\[Epsilon]))/(-4 + s), 
  -(((1 + s)*\[Epsilon])/((-1 + s)*s))}}


==> anc/Data/kite2-masters-results-J-integrals <==
Print["Results for kite2 masters with 4d sunsets."]
{j[kite2, 0, 0, 0, 1, 1] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3, j[kite2, 0, 0, 1, 1, 1] -> 
  (-42 - Pi^2 + 54*S2)/4 - 3/(2*\[Epsilon]^2) - 9/(2*\[Epsilon]) + 
   T1ep*\[Epsilon], j[kite2, 0, 1, 0, 1, 1] -> 
  -7 - Pi^2/6 - \[Epsilon]^(-2) - 
   3*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   (-3 - z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/\[Epsilon] + 
   z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   \[Epsilon]*(-((42 + Pi^2)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/
      6 + 3*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] - 
     z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + (-90 - 3*Pi^2 + 4*Zeta[3])/6), j[sunset4d, 2, 1, 1] -> 
  (-9 + Pi^2)/6 + 1/(2*\[Epsilon]^2) + 1/(2*\[Epsilon]) + 
   J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
   J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s] + 
   J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
   J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
   J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
   J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
   J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
   J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
   J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}]}}, s] + 
   J[{Theta[y^(-1)], {}, {w[{0}, {z}]}, {}}, s] - 
   J[{Theta[y], {}, {}, {w[{0}, {y}]}}, s] + 
   J[{Theta[y], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*(-3*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (3 + Pi^2/6)*J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s] - 
     J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {}}, s])/6 + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Omega[0], {}, {w[{y}, {z}]}, {}}, s])/6 - 
     J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] - 
     J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
      s] + 2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, 
       {}}, s] - J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, 
      s] + 2*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] - J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s] + 4*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     3*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
      s] + 4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 3*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 2*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] + J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
       {}}, s] - (Pi^2*J[{Theta[y^(-1)], {}, {}, {}}, s])/6 + 
     3*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     3*J[{Theta[y^(-1)], {}, {w[{0}, {z}]}, {}}, s] + 
     J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[y^(-1)], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     (Pi^2*J[{Theta[y], {}, {}, {}}, s])/6 - 
     3*J[{Theta[y], {}, {}, {w[{0}, {y}]}}, s] - 
     J[{Theta[y], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     3*J[{Theta[y], {}, {w[{0}, {z}]}, {}}, s] - 
     J[{Theta[y], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     2*J[{Theta[y], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[y], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Theta[y], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[y], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*J[{Theta[y], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[y], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (-27 - Pi^2 + 22*Zeta[3])/6), j[sunset4d, 3, 1, 1] -> 
  1/2 + 1/(2*\[Epsilon]) - J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s]/2 - 
   J[{Theta[1], {}, {}, {w[{0}, {y}]}}, s]/2 + 
   J[{Theta[1], {}, {w[{0}, {z}]}, {}}, s]/2 + 
   J[{Theta[2], {}, {}, {w[{0}, {y}]}}, s]/2 + 
   J[{Theta[2], {}, {w[{0}, {z}]}, {}}, s]/2 - 
   J[{Theta[3], {}, {w[{0}, {z}]}, {}}, s]/2 + 
   J[{Theta[4], {}, {w[{0}, {z}]}, {}}, s]/2 + 
   \[Epsilon]*(Pi^2/4 + 2*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] + J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     2*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (Pi^2*J[{Theta[1], {}, {}, {}}, s])/12 - 
     J[{Theta[1], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/2 - 
     J[{Theta[1], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/2 + 
     J[{Theta[1], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[1], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/2 - 
     2*J[{Theta[1], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[1], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     2*J[{Theta[1], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[1], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[1], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/2 - 
     (Pi^2*J[{Theta[2], {}, {}, {}}, s])/12 - 
     J[{Theta[2], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     J[{Theta[2], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/2 - 
     J[{Theta[2], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[2], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[2], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Theta[2], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[2], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s]/2 + 
     J[{Theta[2], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (Pi^2*J[{Theta[3], {}, {}, {}}, s])/12 + 
     (3*J[{Theta[3], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     J[{Theta[3], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/4 - 
     (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (3*J[{Theta[3], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     2*J[{Theta[3], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (5*J[{Theta[3], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     2*J[{Theta[3], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (3*J[{Theta[3], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (Pi^2*J[{Theta[4], {}, {}, {}}, s])/12 - 
     (3*J[{Theta[4], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 - 
     J[{Theta[4], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/4 + 
     (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (3*J[{Theta[4], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     2*J[{Theta[4], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[4], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     2*J[{Theta[4], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (3*J[{Theta[4], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4), 
 j[kite2, 1, 0, 0, 1, 1] -> -7 - Pi^2/6 - \[Epsilon]^(-2) + 
   (3 - 3/s)*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s] + 
   (-3 + ((-1 + s)*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s])/s)/\[Epsilon] + 
   ((-1 + s)*J[{Omega[0], {s^(-1), w[{1}, {s}]}, {}, {}}, s])/s + 
   (-2 + 2/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s] + 
   \[Epsilon]*(((42 + Pi^2)*(-1 + s)*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s])/
      (6*s) + (3 - 3/s)*J[{Omega[0], {s^(-1), w[{1}, {s}]}, {}, {}}, s] + 
     (-6 + 6/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s] + 
     ((-1 + s)*J[{Omega[0], {s^(-1), s^(-1), w[{1}, {s}]}, {}, {}}, s])/s + 
     (-2 + 2/s)*J[{Omega[0], {s^(-1), w[{1}, {s}], w[{1}, {s}]}, {}, {}}, 
       s] + (-2 + 2/s)*J[{Omega[0], {w[{1}, {s}], s^(-1), w[{1}, {s}]}, {}, 
        {}}, s] + (4 - 4/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}], 
         w[{1}, {s}]}, {}, {}}, s] + (-90 - 3*Pi^2 + 4*Zeta[3])/6), 
 j[kite2, 1, 0, 1, 0, 1] -> -6 - Pi^2/6 + (13*s)/8 - \[Epsilon]^(-2) + 
   (-3 + s/4)/\[Epsilon] + 
   ((2 + s)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/2 + 
   (-2 + 2/s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   \[Epsilon]*((13*(2 + s)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/4 - 
     ((2 + s)*z1*J[{Omega[0], {s^(-1), w[{4}, {z[1]}]}, {}, {}}, s])/2 - 
     (3*(2 + s)*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s])/
      2 + (-6 + 5/s + s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
        {}}, s] + (-2 + 2/s)*J[{Omega[0], {s^(-1), w[{4}, {z[1]}], 
         w[{4}, {z[1]}]}, {}, {}}, s] + 
     (2 - 2/s)*J[{Omega[0], {w[{4}, {z[1]}], s^(-1), w[{4}, {z[1]}]}, {}, 
        {}}, s] + (6 - 6/s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
         w[{4}, {z[1]}]}, {}, {}}, s] + (-360 + 2*Pi^2*(-12 + s) + 345*s + 
       32*Zeta[3])/48), j[kite2, 1, 0, 1, 0, 2] -> 
  (-6 + Pi^2)/12 + 1/(2*\[Epsilon]^2) + 1/(2*\[Epsilon]) - 
   z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   ((-2 + s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/s + 
   \[Epsilon]*(-5*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
     z1*J[{Omega[0], {s^(-1), w[{4}, {z[1]}]}, {}, {}}, s] + 
     3*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] - 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     ((-2 + s)*J[{Omega[0], {s^(-1), w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {}}, s])/s + (-1 + 2/s)*J[{Omega[0], {w[{4}, {z[1]}], s^(-1), 
         w[{4}, {z[1]}]}, {}, {}}, s] + (-3 + 6/s)*
      J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + (-66 + Pi^2 - 4*Zeta[3])/12), j[kite2, 0, 1, 1, 1, 1] -> 
  (132 + 5*Pi^2 - 162*S2)/24 + 1/(2*\[Epsilon]^2) + 
   (3*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 - 
   J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s] + 
   (3*J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
   (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
   (3*J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
   (3*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
   (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
   (3*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
   (5*(-12 + Pi^2)*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {}, {}}, s])/96 + 
   (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
    8 + (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 + 
   (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
    8 - (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/8 - 
   (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
    8 - (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
      s])/8 - (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/8 + 
   (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
    8 - (2*(-33 + Pi^2)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/9 + 
   (5/2 + z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/\[Epsilon] - 
   (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
    3 - 2*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] - 
   (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
    3 + (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/3 + 
   (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
    3 + (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
      s])/3 + (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/3 - 
   (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
    3 + (19*(-24 + Pi^2)*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {}, {}}, s])/72 + 
   (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
    6 + (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
      s])/6 - (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/6 - 
   (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
    6 - (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
       {}}, s])/6 - (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, 
       {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/6 + 
   (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
    6 - (3*(-12 + Pi^2)*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {}, {}}, s])/32 - 
   (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
    8 - (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 - 
   (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
    8 + (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/8 + 
   (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
    8 + (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
      s])/8 + (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/8 - 
   (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
    8 - (2*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 + 
   (2*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 + 
   (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 - 
   (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 - 
   z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] - 
   (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/8 + 
   (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 + 
   (8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/3 - 
   (8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 - 
   (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/6 + 
   (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 + 
   (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/8 - 
   (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 + 
   (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/8 + 
   (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 - 
   2*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s] - 
   2*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] - 
   (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/8 - 
   (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 + 
   (2*z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 - 
   (z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/3 - 
   (z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 + 
   (z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/3 - 
   (z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 - 
   (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 + 
   (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/12 + 
   (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/12 - 
   (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/12 + 
   (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/12 + 
   (2*z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 - 
   (z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/3 - 
   (z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 + 
   (z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/3 - 
   (z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 - 
   (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 + 
   (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/12 + 
   (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/12 - 
   (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/12 + 
   (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/12 - 
   (5*J[{Theta[1], {}, {}, {w[{0}, {y}]}}, s])/2 + 
   (5*J[{Theta[1], {}, {w[{0}, {z}]}, {}}, s])/2 + 
   (5*J[{Theta[2], {}, {}, {w[{0}, {y}]}}, s])/2 + 
   (5*J[{Theta[2], {}, {w[{0}, {z}]}, {}}, s])/2 - 
   (5*J[{Theta[3], {}, {w[{0}, {z}]}, {}}, s])/2 + 
   (5*J[{Theta[4], {}, {w[{0}, {z}]}, {}}, s])/2 + 
   (3*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}]}}, s])/2 + 
   (3*J[{Theta[y^(-1)], {}, {w[{0}, {z}]}, {}}, s])/2 - 
   (3*J[{Theta[y], {}, {}, {w[{0}, {y}]}}, s])/2 + 
   (3*J[{Theta[y], {}, {w[{0}, {z}]}, {}}, s])/2 + 
   \[Epsilon]*(6*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (3*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/
      2 + (-5 + Pi^2/4)*J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     (3*J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 + 
     (Pi^2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {}}, s])/4 - 
     5*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Omega[0], {}, {w[{y}, {z}]}, {}}, s])/4 - 
     2*J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 + 
     4*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     3*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     (3*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     4*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     5*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/2 + 
     3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     2*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     3*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     6*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (9*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/
      2 + 6*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] - (3*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s] + 6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 - 3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     6*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/
      2 - 6*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 3*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] + (3*J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/6 + (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/8 + 
     (5*(12 + Pi^2)*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      48 + (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/12 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/8 + 
     (5*Pi^2*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, {}}, s])/
      48 + (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/24 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/4 - 
     (5*Pi^2*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}]}, {}}, s])/48 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      3 - (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/24 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, 
        s])/3 - (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (15*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (15*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (7*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/6 - (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/3 - 
     (4*(9 + Pi^2)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      9 - (17*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 - 
     (4*Pi^2*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, {}}, s])/
      9 + (5*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 + 
     (4*Pi^2*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}]}, {}}, s])/9 + 
     (41*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      6 + (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 + 
     8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] - (7*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/6 - (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/3 + 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, 
        {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/6 + (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/3 - 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (41*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, 
        s])/6 + (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {w[{0}, {y}]}}, s])/3 - 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (32*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     (32*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (32*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (32*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (32*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     (32*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/3 + (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/6 + 
     (19*Pi^2*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/36 + 
     (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      3 + (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/6 + 
     (19*Pi^2*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, {}}, s])/
      36 - (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 - 
     (19*Pi^2*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}]}, {}}, s])/36 - 
     (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      3 - (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/6 - 
     (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/3 + (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 - (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/6 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, 
        s])/3 - (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {w[{0}, {y}]}}, s])/6 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 + 
     (38*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (38*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 + 
     (38*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (38*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/6 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (38*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (38*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/2 - (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/8 - 
     (3*(12 + Pi^2)*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      16 - (27*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/8 - 
     (3*Pi^2*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, {}}, s])/
      16 + (45*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     (3*Pi^2*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}]}, {}}, s])/16 + 
     9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + (45*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (27*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (27*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{1, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 - 
     (5*z1*J[{Omega[0], {w[{1, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 + 
     (Pi^2*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {}, {}}, s])/9 + 
     z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] - (49*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      6 + (z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, 
        {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] + (8*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (5*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (8*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] - z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     (Pi^2*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {}, {}}, s])/9 - 
     z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] + (49*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      6 - (z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, 
        {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     (8*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (5*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, 
        s])/3 + z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     (19*Pi^2*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {}, {}}, s])/36 - 
     (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/4 + 18*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] - 
     (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 + (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/4 - (38*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (95*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/12 - (38*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (19*Pi^2*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {}, {}}, 
        s])/36 + (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/4 - 
     18*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] + 
     (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 - (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/4 + (38*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (95*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/12 + (38*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - 9*z1*J[{Omega[0], {w[{9, -1}, {z[1]}]}, {w[{0}, {z}]}, 
        {}}, s] + 9*z1*J[{Omega[0], {w[{9, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
       s] - (5*(-12 + Pi^2)*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, 
         {}, {}}, s])/96 - (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, 
         {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/8 - (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (2*(-33 + Pi^2)*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
        s])/9 + (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 + 
     2*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
       s] + (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (19*(-24 + Pi^2)*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, {}, {}}, 
        s])/72 - (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 + 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 + 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 + 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/6 + 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 - 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/6 + 
     (3*(-12 + Pi^2)*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, {}, {}}, 
        s])/32 + (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/8 + (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (2*z1*J[{Omega[0], {w[{4}, {s}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/3 - (2*z1*J[{Omega[0], {w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/6 + (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/6 + 
     z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] - (5*Pi^2*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {}, {}}, s])/48 - 
     (35*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/12 - 
     (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/8 + (35*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/12 - (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 
     (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/8 - (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     (15*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/8 - (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (4*Pi^2*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {}, {}}, s])/9 + 
     (73*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/6 + 
     (8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/3 - (73*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/6 + (8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (16*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/3 + (32*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] + (32*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (16*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, 
        s])/3 - (19*Pi^2*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {}, {}}, s])/
      36 - 18*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s] - 
     (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/6 + 18*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] - 
     (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/6 + (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/6 - (38*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 - (38*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/6 + (3*Pi^2*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {}, {}}, 
        s])/16 + (45*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/4 + (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/8 - 
     (45*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/4 + 
     (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/8 - (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/8 + (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (27*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/8 + (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (5*z1*J[{Omega[1], {w[{4}, {s}], w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/8 - (5*z1*J[{Omega[1], {w[{4}, {s}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/8 - 
     (8*z1*J[{Omega[1], {w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/3 + (8*z1*J[{Omega[1], {w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[1], {w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[1], {w[{4}, {s}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/6 - (9*z1*J[{Omega[1], {w[{4}, {s}], w[{9, y}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[1], {w[{4}, {s}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/8 - (5*Pi^2*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/48 + (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/4 - 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/4 + 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/4 + 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (Pi^2*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {}, 
         {}}, s])/3 - 4*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {}, 
        {w[{0}, {y}]}}, s] + 4*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {}, 
        {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     4*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] - 
     2*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] + 4*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, 
        {w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     8*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 4*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, 
        {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     8*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 2*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, 
        {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s] + (3*Pi^2*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/16 - (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/4 + 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/4 - 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/4 - 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 - 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - 
     (5*z1*J[{Omega[2], {w[{4}, {s}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/8 - 
     (5*z1*J[{Omega[2], {w[{4}, {s}], w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/8 + 2*z1*J[{Omega[2], {w[{4}, {s}], w[{4, y^(-1)}, 
          {z[1]}]}, {}, {w[{0}, {y}]}}, s] + 
     2*z1*J[{Omega[2], {w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
        {}}, s] + (9*z1*J[{Omega[2], {w[{4}, {s}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[2], {w[{4}, {s}], w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/8 - (5*z1*J[{Omega[3], {w[{1, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/3 + (5*z1*J[{Omega[3], {w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/6 + 
     (5*z1*J[{Omega[3], {w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 - 
     (5*z1*J[{Omega[3], {w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/6 + 
     (5*z1*J[{Omega[3], {w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 - 
     (Pi^2*z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {}, {}}, s])/9 - 
     z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] + (49*z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      6 - (z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, 
        {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     (8*z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (5*z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (8*z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, 
        s])/3 + z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (Pi^2*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {}, {}}, s])/18 - 
     (49*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/
      12 + (2*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 - 
     (49*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      12 - (z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (2*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (4*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (2*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (4*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (2*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (Pi^2*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {}, {}}, s])/
      18 + (49*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/
      12 + (z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/3 - 
     (49*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/12 + 
     (z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      3 - (2*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      3 + (4*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] + (4*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (2*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 - (z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*Pi^2*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {}, {}}, s])/36 + 
     (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/4 - 18*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] + 
     (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 - (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/4 + (38*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (95*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/12 + (38*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (19*Pi^2*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {}, 
         {}}, s])/72 + 9*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {}, 
        {w[{0}, {y}]}}, s] - 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/6 + 
     9*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] + 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/12 - 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 - 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/12 + 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 - 
     (19*Pi^2*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {}, {}}, s])/72 - 
     9*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s] - 
     (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/12 + 9*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] - 
     (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 + (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 - (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 + 
     (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/12 + 9*z1*J[{Omega[3], {w[{9, 1}, {z[1]}]}, {w[{0}, {z}]}, 
        {}}, s] - (9*z1*J[{Omega[3], {w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/2 - 
     (9*z1*J[{Omega[3], {w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 + 
     (9*z1*J[{Omega[3], {w[{9, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/2 - 
     (9*z1*J[{Omega[3], {w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 - 
     (2*z1*J[{Omega[3], {w[{4}, {s}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/3 + (z1*J[{Omega[3], {w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/3 + 
     (z1*J[{Omega[3], {w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/3 - (z1*J[{Omega[3], {w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/3 + 
     (z1*J[{Omega[3], {w[{4}, {s}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/3 + (19*z1*J[{Omega[3], {w[{4}, {s}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/6 - 
     (19*z1*J[{Omega[3], {w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/12 - 
     (19*z1*J[{Omega[3], {w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/12 + 
     (19*z1*J[{Omega[3], {w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/12 - 
     (19*z1*J[{Omega[3], {w[{4}, {s}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/12 - (5*z1*J[{Omega[4], {w[{1, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/3 + 
     (5*z1*J[{Omega[4], {w[{1, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/6 + 
     (5*z1*J[{Omega[4], {w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 - 
     (5*z1*J[{Omega[4], {w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/6 + 
     (5*z1*J[{Omega[4], {w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 - 
     (Pi^2*z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {}, {}}, s])/9 - 
     z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] + (49*z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      6 - (z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, 
        {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] - (8*z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (5*z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 - (8*z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] + z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (Pi^2*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {}, {}}, s])/18 - 
     (49*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/
      12 + (2*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 - 
     (49*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      12 - (z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (2*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (4*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (2*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (4*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (2*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (Pi^2*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {}, {}}, s])/
      18 + (49*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/
      12 + (z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/3 - 
     (49*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/12 + 
     (z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      3 - (2*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      3 + (4*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] + (4*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (2*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 - (z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*Pi^2*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {}, {}}, s])/36 + 
     (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/4 - 18*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] + 
     (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 - (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/4 + (38*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (95*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/12 + (38*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (19*Pi^2*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {}, 
         {}}, s])/72 + 9*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {}, 
        {w[{0}, {y}]}}, s] - 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/6 + 
     9*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] + 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/12 - 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 - 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/12 + 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 - 
     (19*Pi^2*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {}, {}}, s])/72 - 
     9*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s] - 
     (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/12 + 9*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] - 
     (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 + (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 - (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 + 
     (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/12 + 9*z1*J[{Omega[4], {w[{9, -1}, {z[1]}]}, {w[{0}, {z}]}, 
        {}}, s] - (9*z1*J[{Omega[4], {w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/2 - 
     (9*z1*J[{Omega[4], {w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 + 
     (9*z1*J[{Omega[4], {w[{9, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/2 - 
     (9*z1*J[{Omega[4], {w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 - 
     (2*z1*J[{Omega[4], {w[{4}, {s}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/3 + (z1*J[{Omega[4], {w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/3 + 
     (z1*J[{Omega[4], {w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/3 - (z1*J[{Omega[4], {w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/3 + 
     (z1*J[{Omega[4], {w[{4}, {s}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/3 + (19*z1*J[{Omega[4], {w[{4}, {s}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/6 - 
     (19*z1*J[{Omega[4], {w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/12 - 
     (19*z1*J[{Omega[4], {w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/12 + 
     (19*z1*J[{Omega[4], {w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/12 - 
     (19*z1*J[{Omega[4], {w[{4}, {s}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/12 - (5*Pi^2*J[{Theta[1], {}, {}, {}}, s])/12 - 
     10*J[{Theta[1], {}, {}, {w[{0}, {y}]}}, s] - 
     (5*J[{Theta[1], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 + 
     10*J[{Theta[1], {}, {w[{0}, {z}]}, {}}, s] - 
     (5*J[{Theta[1], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     5*J[{Theta[1], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     (5*J[{Theta[1], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     10*J[{Theta[1], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*J[{Theta[1], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     10*J[{Theta[1], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     5*J[{Theta[1], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[1], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (5*Pi^2*J[{Theta[2], {}, {}, {}}, s])/12 + 
     10*J[{Theta[2], {}, {}, {w[{0}, {y}]}}, s] - 
     5*J[{Theta[2], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     10*J[{Theta[2], {}, {w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[2], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     5*J[{Theta[2], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     10*J[{Theta[2], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     5*J[{Theta[2], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     10*J[{Theta[2], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[2], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     5*J[{Theta[2], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*Pi^2*J[{Theta[3], {}, {}, {}}, s])/12 + 
     (15*J[{Theta[3], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 - 
     10*J[{Theta[3], {}, {w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[3], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (15*J[{Theta[3], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (15*J[{Theta[3], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     10*J[{Theta[3], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (25*J[{Theta[3], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     10*J[{Theta[3], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (15*J[{Theta[3], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (15*J[{Theta[3], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (5*Pi^2*J[{Theta[4], {}, {}, {}}, s])/12 - 
     (15*J[{Theta[4], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     10*J[{Theta[4], {}, {w[{0}, {z}]}, {}}, s] - 
     (5*J[{Theta[4], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (15*J[{Theta[4], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (15*J[{Theta[4], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     10*J[{Theta[4], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (25*J[{Theta[4], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     10*J[{Theta[4], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*J[{Theta[4], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (15*J[{Theta[4], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (Pi^2*J[{Theta[y^(-1)], {}, {}, {}}, s])/4 + 
     5*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     5*J[{Theta[y^(-1)], {}, {w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     3*J[{Theta[y^(-1)], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     6*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     3*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     (Pi^2*J[{Theta[y], {}, {}, {}}, s])/4 - 
     5*J[{Theta[y], {}, {}, {w[{0}, {y}]}}, s] - 
     (3*J[{Theta[y], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 + 
     5*J[{Theta[y], {}, {w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[y], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     3*J[{Theta[y], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Theta[y], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     6*J[{Theta[y], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*J[{Theta[y], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     6*J[{Theta[y], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[y], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     (z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s]*(1752 + 19*Pi^2 - 
        486*S2 - 768*Zeta[3]))/72 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {}, {}}, s]*
       (30 + Pi^2 - 36*Zeta[3]))/72 - 
     (3*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {}, {}}, s]*
       (-42 + Pi^2 + 12*Zeta[3]))/8 + 
     (z1*J[{Omega[0], {w[{7}, {z[1]}]}, {}, {}}, s]*(-1296 + 35*Pi^2 + 
        456*Zeta[3]))/36 + (13*Pi^2 + 2*(27 - 81*S2 - 6*T1ep + 74*Zeta[3]))/
      24), j[kite2, 1, 0, 1, 1, 1] -> (114 + Pi^2 - 162*S2)/12 + 
   1/(2*\[Epsilon]^2) + (-4 + 4/s)*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s] + 
   (5/2 + (-1 + s^(-1))*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s])/\[Epsilon] + 
   z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   (-1 + s^(-1))*J[{Omega[0], {s^(-1), w[{1}, {s}]}, {}, {}}, s] + 
   (2 - 2/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s] + 
   (-1 + s^(-1))*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s] - 
   (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/s + 
   \[Epsilon]*(-((-1 + s)*(72 + Pi^2 - 81*S2)*J[{Omega[0], {w[{1}, {s}]}, {}, 
          {}}, s])/(6*s) + 7*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
     (-4 + 4/s)*J[{Omega[0], {s^(-1), w[{1}, {s}]}, {}, {}}, s] - 
     z1*J[{Omega[0], {s^(-1), w[{4}, {z[1]}]}, {}, {}}, s] + 
     (8 - 8/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s] + 
     (-4 + 4/s)*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s] - 
     3*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
     (2*(-5 + s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/
      s + (-1 + s^(-1))*J[{Omega[0], {s^(-1), s^(-1), w[{1}, {s}]}, {}, {}}, 
       s] + (2 - 2/s)*J[{Omega[0], {s^(-1), w[{1}, {s}], w[{1}, {s}]}, {}, 
        {}}, s] + (-1 + s^(-1))*J[{Omega[0], {s^(-1), w[{1}, {z[1]}], 
         w[{4}, {z[1]}]}, {}, {}}, s] - 
     (2*J[{Omega[0], {s^(-1), w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/
      s + (2 - 2/s)*J[{Omega[0], {w[{1}, {s}], s^(-1), w[{1}, {s}]}, {}, {}}, 
       s] + (-4 + 4/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}], w[{1}, {s}]}, 
        {}, {}}, s] + (2 - 2/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], 
         w[{4}, {z[1]}]}, {}, {}}, s] + (-2 + 2/s)*
      J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + ((-1 + s)*J[{Omega[0], {w[{1}, {z[1]}], s^(-1), w[{4}, {z[1]}]}, 
         {}, {}}, s])/s + (3 - 3/s)*
      J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + (2*J[{Omega[0], {w[{4}, {z[1]}], s^(-1), w[{4}, {z[1]}]}, {}, 
         {}}, s])/s + (6*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     (60 - 2*Pi^2 - 81*S2 - 6*T1ep + 4*Zeta[3])/6), 
 j[kite2, 1, 1, 0, 1, 1] -> (72 + Pi^2)/6 + \[Epsilon]^(-2) + 
   (-4 + 4/s)*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s] + 
   4*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   (4 + (-1 + s^(-1))*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s] + 
     z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/\[Epsilon] + 
   (-1 + s^(-1))*J[{Omega[0], {s^(-1), w[{1}, {s}]}, {}, {}}, s] + 
   (2 - 2/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s] + 
   (-1 + s^(-1))*z1*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] - 
   z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   (-1 + s^(-1))*z1*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}]}, {}, {}}, s] + 
   \[Epsilon]*(-((72 + Pi^2)*(-1 + s)*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, 
         s])/(6*s) + ((72 + Pi^2)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, 
        s])/6 + (-4 + 4/s)*J[{Omega[0], {s^(-1), w[{1}, {s}]}, {}, {}}, s] + 
     (8 - 8/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s] + 
     4*(-1 + s^(-1))*z1*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] - 4*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
     4*(-1 + s^(-1))*z1*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}]}, {}, {}}, 
       s] + (-1 + s^(-1))*J[{Omega[0], {s^(-1), s^(-1), w[{1}, {s}]}, {}, 
        {}}, s] + (2 - 2/s)*J[{Omega[0], {s^(-1), w[{1}, {s}], w[{1}, {s}]}, 
        {}, {}}, s] + (-1 + s^(-1))*z1*
      J[{Omega[0], {s^(-1), w[{1}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
     (-1 + s^(-1))*z1*J[{Omega[0], {s^(-1), w[{4}, {z[1]}], w[{1}, {s}]}, {}, 
        {}}, s] + (2 - 2/s)*J[{Omega[0], {w[{1}, {s}], s^(-1), w[{1}, {s}]}, 
        {}, {}}, s] + (-4 + 4/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}], 
         w[{1}, {s}]}, {}, {}}, s] + 
     (2*(-1 + s)*z1*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}], w[{4}, {z[1]}]}, 
         {}, {}}, s])/s + 
     ((-1 + s)*z1*J[{Omega[0], {w[{1}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {}, {}}, s])/s + (2*(-1 + s)*z1*
       J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{1}, {s}]}, {}, {}}, s])/
      s + ((-1 + s)*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + ((-1 + s)*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}], 
          w[{1}, {s}]}, {}, {}}, s])/s + (-1 + s^(-1))*z1*
      J[{Omega[0], {w[{4}, {z[1]}], s^(-1), w[{1}, {s}]}, {}, {}}, s] + 
     (2*(-1 + s)*z1*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}], w[{1}, {s}]}, 
         {}, {}}, s])/s + (2*(48 + Pi^2 - Zeta[3]))/3), 
 j[kite2, 1, 1, 1, 1, 1] -> -((-24 + Pi^2)*G[7, s])/(18*s) + 
   (5*J[{Omega[0], {w[{1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
    (3*s) + (5*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
    (3*s) - (5*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) - 
   (5*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
   (5*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/
    (3*s) - (5*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
       {}}, s])/(3*s) + 
   (5*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
    (3*s) - (2*J[{Omega[0], {w[{7}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
      s])/(3*s) - (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) + 
   (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/
    (3*s) + (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
    (3*s) + (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
      s])/(3*s) + (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/(3*s) - 
   (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
    (3*s) + (5*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
    (3*s) - (5*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
   (2*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
   (2*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
   (5*(-12 + Pi^2)*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {}, {}}, 
      s])/(144*s) + (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) + 
   (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
    (12*s) + (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(12*s) - 
   (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(12*s) - 
   (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(12*s) - 
   (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) - 
   (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/(12*s) + 
   (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) - 
   (4*(-15 + Pi^2)*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, 
      s])/(27*s) - (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
   (4*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
    (3*s) - (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(9*s) + 
   (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(9*s) + 
   (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(9*s) + 
   (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
   (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
       {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
   (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
   (19*(-24 + Pi^2)*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {}, {}}, 
      s])/(108*s) + (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
   (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(9*s) - 
   (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(9*s) - 
   (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(9*s) - 
   (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
   (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
       {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
   (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
   ((-12 + Pi^2)*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {}, {}}, s])/
    (16*s) - (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) - 
   (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
    (4*s) - (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(4*s) + 
   (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(4*s) + 
   (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(4*s) + 
   (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
   (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/(4*s) - 
   (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
   (4*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(9*s) + (4*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(9*s) + 
   (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(9*s) - (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(9*s) - 
   (5*(-12 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {}, {}}, 
      s])/(144*s) - (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) - 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
    (12*s) - (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(12*s) + 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(12*s) + 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(12*s) + 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/(12*s) - 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
   (4*(-15 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, 
      s])/(27*s) + (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
   (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
    (3*s) + (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(9*s) - 
   (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(9*s) - 
   (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(9*s) - 
   (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
   (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
       {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
   (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
   (19*(-24 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {}, {}}, 
      s])/(108*s) - (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
   (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(9*s) + 
   (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(9*s) + 
   (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(9*s) + 
   (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
   (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
       {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
   (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
   ((-12 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {}, {}}, s])/
    (16*s) + (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) + 
   (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
    (4*s) + (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(4*s) - 
   (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(4*s) - 
   (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(4*s) - 
   (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
   (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/(4*s) + 
   (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
   (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(9*s) - (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(9*s) - 
   (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(9*s) + (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(9*s) + 
   J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s]/
    s - J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
     s]/s - J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}], w[{1}, {s}]}, {}, 
      {}}, s]/s - (5*J[{Omega[1], {w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/
    (3*s) + (5*J[{Omega[1], {w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
   (2*J[{Omega[1], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) - 
   (2*J[{Omega[1], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
   (5*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(12*s) + (5*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(12*s) + 
   (16*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(9*s) - (16*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(9*s) - 
   (19*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(9*s) + (19*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(9*s) + 
   (3*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(4*s) - (3*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(4*s) + 
   (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(12*s) - (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(12*s) - 
   (16*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(9*s) + (16*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(9*s) + 
   (19*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(9*s) - (19*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(9*s) - 
   (3*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(4*s) + (3*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(4*s) + 
   (5*J[{Omega[2], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(12*s) + 
   (5*J[{Omega[2], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(12*s) - 
   (4*J[{Omega[2], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(3*s) - 
   (4*J[{Omega[2], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(3*s) - 
   (3*J[{Omega[2], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(4*s) - 
   (3*J[{Omega[2], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(4*s) - 
   (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(12*s) - 
   (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(12*s) + 
   (4*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(3*s) + 
   (4*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(3*s) + 
   (3*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(4*s) + 
   (3*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(4*s) - (5*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) + (5*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, 
      s])/(6*s) + (5*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, 
      s])/(6*s) - (5*J[{Omega[3], {w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/
    (6*s) + (5*J[{Omega[3], {w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/(6*s) + 
   (2*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
   J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s]/(3*s) - 
   J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/(3*s) + 
   J[{Omega[3], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s]/(3*s) - 
   J[{Omega[3], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/(3*s) + 
   (4*J[{Omega[3], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(9*s) - (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(9*s) - 
   (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(9*s) + (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(9*s) - 
   (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(9*s) - (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(9*s) + 
   (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(18*s) + 
   (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(18*s) - 
   (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(18*s) + (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(18*s) - 
   (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(9*s) + (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(9*s) + 
   (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(9*s) - (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(9*s) + 
   (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(9*s) + (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(9*s) - 
   (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(18*s) - 
   (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(18*s) + 
   (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(18*s) - (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(18*s) - 
   (5*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
   (5*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/(6*s) + 
   (5*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s])/(6*s) - 
   (5*J[{Omega[4], {w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(6*s) + 
   (5*J[{Omega[4], {w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/(6*s) + 
   (2*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
   J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s]/(3*s) - 
   J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/(3*s) + 
   J[{Omega[4], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s]/(3*s) - 
   J[{Omega[4], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/(3*s) + 
   (4*J[{Omega[4], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(9*s) - (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(9*s) - 
   (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(9*s) + (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(9*s) - 
   (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(9*s) - (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(9*s) + 
   (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(18*s) + 
   (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(18*s) - 
   (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(18*s) + (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(18*s) - 
   (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(9*s) + (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(9*s) + 
   (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(9*s) - (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(9*s) + 
   (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(9*s) + (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(9*s) - 
   (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(18*s) - 
   (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(18*s) + 
   (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(18*s) - (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(18*s) + 
   G[1, s]*((5*(-24 + Pi^2))/(36*s) + (20*\[Epsilon]*(-1 + Zeta[3]))/(3*s)) + 
   \[Epsilon]*((5*(-24 + Pi^2)*G[0, 1, s])/(36*s) - 
     ((-24 + Pi^2)*G[0, 7, s])/(18*s) - (5*(-24 + Pi^2)*G[1, 1, s])/(18*s) + 
     ((-24 + Pi^2)*G[1, 7, s])/(9*s) + 
     (5*J[{Omega[0], {w[{1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}], 
          w[{0}, {y}]}}, s])/(3*s) + 
     (5*Pi^2*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(18*s) + 
     (5*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/(3*s) + 
     (5*Pi^2*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}]}, {}}, s])/
      (18*s) + (10*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (5*Pi^2*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}]}, {}}, s])/(18*s) - 
     (5*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (10*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (10*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (10*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (20*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (20*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (10*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{1}, {s}]}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (20*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (10*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (20*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (10*J[{Omega[0], {w[{1}, {s}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (20*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (20*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (10*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{1}, {s}]}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - (2*J[{Omega[0], {w[{7}, {s}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (Pi^2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/(3*s) - 
     (Pi^2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (Pi^2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (8*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (8*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - (5*Pi^2*J[{Omega[0], {w[{1, -1}, {s}]}, {}, {}}, 
        s])/(18*s) - (5*J[{Omega[0], {w[{1, -1}, {s}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (10*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      (6*s) + (5*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      (2*s) - (20*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (25*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/
      (6*s) - (20*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (5*J[{Omega[0], {w[{1, -1}, {s}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{1, -1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      (2*s) + (5*Pi^2*J[{Omega[0], {w[{1, 1}, {s}]}, {}, {}}, s])/(18*s) + 
     (5*J[{Omega[0], {w[{1, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (2*s) - (10*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(2*s) + (5*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (20*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - (25*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(6*s) + (20*J[{Omega[0], {w[{1, 1}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/(2*s) - (5*J[{Omega[0], {w[{1, 1}, {s}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(2*s) + 
     (Pi^2*J[{Omega[0], {w[{7, -1}, {s}]}, {}, {}}, s])/(9*s) + 
     J[{Omega[0], {w[{7, -1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/s - 
     (4*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
     J[{Omega[0], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/
      (3*s) - J[{Omega[0], {w[{7, -1}, {s}]}, {w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s]/s + J[{Omega[0], {w[{7, -1}, {s}]}, {w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s]/s + 
     (8*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - (5*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (8*J[{Omega[0], {w[{7, -1}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[0], {w[{7, -1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s]/
      s - J[{Omega[0], {w[{7, -1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/
      s - (Pi^2*J[{Omega[0], {w[{7, 1}, {s}]}, {}, {}}, s])/(9*s) - 
     J[{Omega[0], {w[{7, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/s + 
     (4*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[0], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(3*s) + 
     J[{Omega[0], {w[{7, 1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/
      s - J[{Omega[0], {w[{7, 1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/
      s - (8*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) + (5*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + J[{Omega[0], {w[{7, 1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s]/s + J[{Omega[0], {w[{7, 1}, {s}]}, {w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s]/s + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - (2*J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (2*J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{0}, {s}], w[{7}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (5*J[{Omega[0], {w[{0}, {s}], w[{1, -1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - (2*J[{Omega[0], {w[{0}, {s}], w[{7, -1}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + (2*J[{Omega[0], {w[{0}, {s}], w[{7, 1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (10*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/(3*s) - 
     (10*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (10*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (10*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (10*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (10*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (10*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + (4*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - (4*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{1}, {s}], w[{7}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - (10*J[{Omega[0], {w[{1}, {s}], w[{1, -1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (10*J[{Omega[0], {w[{1}, {s}], w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + (4*J[{Omega[0], {w[{1}, {s}], w[{7, -1}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - (4*J[{Omega[0], {w[{1}, {s}], w[{7, 1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (25*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(18*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) + 
     (5*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(72*s) - (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) + 
     (5*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(72*s) + 
     (35*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(36*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) - 
     (5*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(72*s) - (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(18*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (25*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (35*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(36*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
     (13*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (8*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(27*s) + (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (8*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(27*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (32*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (8*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(27*s) + J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
        {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/s + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (13*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s]/s + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (64*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (64*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (64*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (64*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (64*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (64*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (19*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(54*s) + (32*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (19*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(54*s) - 
     (32*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (19*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(54*s) - (32*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (76*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (76*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (76*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (76*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (76*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (76*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) - 
     (Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/(8*s) - (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) - 
     (Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {}}, s])/(8*s) + (9*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, {}}, 
        s])/(8*s) + (9*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (10*J[{Omega[0], {w[{1}, {z[1]}], w[{1, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (10*J[{Omega[0], {w[{1}, {z[1]}], w[{1, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (2*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/
      (27*s) + (2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (41*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (10*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (27*s) - (2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (41*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (10*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, {}}, s])/
      (54*s) - (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) + 
     (70*J[{Omega[0], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (76*J[{Omega[0], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (95*J[{Omega[0], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) - 
     (76*J[{Omega[0], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (19*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, {}}, s])/
      (54*s) + (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) - 
     (70*J[{Omega[0], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (76*J[{Omega[0], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (95*J[{Omega[0], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) + 
     (76*J[{Omega[0], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (6*J[{Omega[0], {w[{1}, {z[1]}], w[{9, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + (6*J[{Omega[0], {w[{1}, {z[1]}], w[{9, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (25*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(18*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) - 
     (5*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(72*s) + (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) - 
     (5*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(72*s) - 
     (35*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(36*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) + 
     (5*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(72*s) + (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(18*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (25*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (35*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(36*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) - 
     (13*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (8*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(27*s) - (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (8*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(27*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (8*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(27*s) - J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
        {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/s - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (13*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s]/s - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (19*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(54*s) - (32*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (19*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(54*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (19*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(54*s) + (32*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) + 
     (Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/(8*s) + (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) + 
     (Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {}}, s])/(8*s) - (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, {}}, 
        s])/(8*s) - (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (10*J[{Omega[0], {w[{4}, {z[1]}], w[{1, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (10*J[{Omega[0], {w[{4}, {z[1]}], w[{1, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (2*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/
      (27*s) - (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (41*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (10*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (27*s) + (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (41*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (10*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, {}}, s])/
      (54*s) + (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) - 
     (70*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (95*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) + 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (19*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, {}}, s])/
      (54*s) - (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) + 
     (70*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (95*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) - 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (6*J[{Omega[0], {w[{4}, {z[1]}], w[{9, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - (6*J[{Omega[0], {w[{4}, {z[1]}], w[{9, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (5*(-12 + Pi^2)*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], 
          w[{1}, {z[1]}]}, {}, {}}, s])/(144*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) - 
     (4*(-15 + Pi^2)*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/(27*s) - 
     (16*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (4*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (16*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*(-24 + Pi^2)*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], 
          w[{7}, {z[1]}]}, {}, {}}, s])/(108*s) + 
     (19*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     ((-12 + Pi^2)*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], 
          w[{9}, {z[1]}]}, {}, {}}, s])/(16*s) - 
     (3*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (4*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (4*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (5*(-12 + Pi^2)*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], 
          w[{1}, {z[1]}]}, {}, {}}, s])/(144*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
     (4*(-15 + Pi^2)*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/(27*s) + 
     (16*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (4*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (16*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*(-24 + Pi^2)*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], 
          w[{7}, {z[1]}]}, {}, {}}, s])/(108*s) - 
     (19*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     ((-12 + Pi^2)*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], 
          w[{9}, {z[1]}]}, {}, {}}, s])/(16*s) + 
     (3*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (4*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (5*(-12 + Pi^2)*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], 
          w[{1}, {z[1]}]}, {}, {}}, s])/(72*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (8*(-15 + Pi^2)*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/(27*s) + 
     (32*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (8*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*(-24 + Pi^2)*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], 
          w[{7}, {z[1]}]}, {}, {}}, s])/(54*s) - 
     (38*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     ((-12 + Pi^2)*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], 
          w[{9}, {z[1]}]}, {}, {}}, s])/(8*s) + 
     (3*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (8*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (8*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (5*(-12 + Pi^2)*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], 
          w[{1}, {z[1]}]}, {}, {}}, s])/(72*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     ((174 - 8*Pi^2)*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/(27*s) - 
     (32*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (8*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*(-24 + Pi^2)*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], 
          w[{7}, {z[1]}]}, {}, {}}, s])/(54*s) + 
     (38*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     ((-12 + Pi^2)*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], 
          w[{9}, {z[1]}]}, {}, {}}, s])/(8*s) - 
     (3*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (3*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (3*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (8*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (8*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (5*(-12 + Pi^2)*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], 
          w[{1}, {z[1]}]}, {}, {}}, s])/(144*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
     (4*(-15 + Pi^2)*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/(27*s) + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (4*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*(-24 + Pi^2)*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], 
          w[{7}, {z[1]}]}, {}, {}}, s])/(108*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     ((-12 + Pi^2)*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], 
          w[{9}, {z[1]}]}, {}, {}}, s])/(16*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (4*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
        s])/s + (5*(-12 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
          w[{1}, {z[1]}]}, {}, {}}, s])/(144*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) - 
     (4*(-15 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/(27*s) - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*(-24 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
          w[{7}, {z[1]}]}, {}, {}}, s])/(108*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     ((-12 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
          w[{9}, {z[1]}]}, {}, {}}, s])/(16*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}], w[{1}, {s}]}, {}, {}}, 
        s])/s + J[{Omega[0], {w[{0}, {s}], w[{1}, {s}], w[{4}, {z[1]}], 
         w[{4}, {z[1]}]}, {}, {}}, s]/s - 
     J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{1}, {s}], w[{4}, {z[1]}]}, 
        {}, {}}, s]/s - J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], 
         w[{4}, {z[1]}], w[{1}, {s}]}, {}, {}}, s]/s + 
     J[{Omega[0], {w[{1}, {s}], s^(-1), w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
        {}}, s]/s - (2*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}], 
          w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/s - 
     J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], s^(-1), w[{4}, {z[1]}]}, {}, 
        {}}, s]/s + (2*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], 
          w[{1}, {s}], w[{4}, {z[1]}]}, {}, {}}, s])/s - 
     (3*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     (2*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}], 
          w[{1}, {s}]}, {}, {}}, s])/s - 
     J[{Omega[0], {w[{4}, {z[1]}], s^(-1), w[{1}, {s}], w[{4}, {z[1]}]}, {}, 
        {}}, s]/s - J[{Omega[0], {w[{4}, {z[1]}], s^(-1), w[{4}, {z[1]}], 
         w[{1}, {s}]}, {}, {}}, s]/s + 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}], w[{1}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, 
        {}, {}}, s]/s + 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}], w[{4}, {z[1]}], 
          w[{1}, {s}]}, {}, {}}, s])/s + 
     J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {s}], w[{4}, {z[1]}]}, 
        {}, {}}, s]/s + J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
         w[{4}, {z[1]}], w[{1}, {s}]}, {}, {}}, s]/s - 
     J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}], s^(-1), w[{1}, {s}]}, {}, 
        {}}, s]/s + (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}], 
          w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s])/s - 
     (5*Pi^2*J[{Omega[1], {w[{1, y}, {s}]}, {}, {}}, s])/(18*s) - 
     (10*J[{Omega[1], {w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[1], {w[{1, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (3*s) + (10*J[{Omega[1], {w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - (5*J[{Omega[1], {w[{1, y}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (10*J[{Omega[1], {w[{1, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(3*s) - (5*J[{Omega[1], {w[{1, y}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (20*J[{Omega[1], {w[{1, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[1], {w[{1, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (20*J[{Omega[1], {w[{1, y}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (10*J[{Omega[1], {w[{1, y}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) + (5*J[{Omega[1], {w[{1, y}, {s}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (Pi^2*J[{Omega[1], {w[{7, y}, {s}]}, {}, {}}, s])/(9*s) + 
     (4*J[{Omega[1], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[1], {w[{7, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (3*s) - (4*J[{Omega[1], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + (2*J[{Omega[1], {w[{7, y}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[1], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(3*s) + (2*J[{Omega[1], {w[{7, y}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[1], {w[{7, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - (2*J[{Omega[1], {w[{7, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (8*J[{Omega[1], {w[{7, y}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[1], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) - (2*J[{Omega[1], {w[{7, y}, {s}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[1], {w[{0}, {s}], w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/
      (3*s) + (5*J[{Omega[1], {w[{0}, {s}], w[{1, y}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + (2*J[{Omega[1], {w[{0}, {s}], w[{7, y}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (2*J[{Omega[1], {w[{0}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + (10*J[{Omega[1], {w[{1}, {s}], w[{1, y}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (10*J[{Omega[1], {w[{1}, {s}], w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - (4*J[{Omega[1], {w[{1}, {s}], w[{7, y}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[1], {w[{1}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - (5*Pi^2*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {}}, s])/(72*s) - 
     (10*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) + 
     (10*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
     (8*Pi^2*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {}}, s])/
      (27*s) + (41*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (41*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (16*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (32*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (64*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (64*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (32*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[1], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*Pi^2*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {}}, s])/
      (54*s) - (70*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (70*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (19*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (38*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (76*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (76*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[1], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (Pi^2*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, {}, {}}, s])/
      (8*s) + (6*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s + 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) - 
     (6*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/s + (3*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*Pi^2*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, {}}, s])/
      (72*s) + (10*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(12*s) - 
     (10*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) - 
     (8*Pi^2*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {}}, s])/
      (27*s) - (41*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (41*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (16*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (32*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (64*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (64*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (32*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*Pi^2*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {}}, s])/
      (54*s) + (70*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (70*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (19*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (38*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (76*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (76*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (Pi^2*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {}, {}}, s])/
      (8*s) - (6*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) + 
     (6*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/s - (3*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(12*s) + 
     (16*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (3*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(12*s) - 
     (16*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (3*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(6*s) - 
     (32*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (32*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (38*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (3*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(6*s) + 
     (32*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (32*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (38*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (3*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (3*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(12*s) - 
     (16*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (16*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(12*s) + 
     (16*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (16*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*Pi^2*J[{Omega[2], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(72*s) - 
     (5*J[{Omega[2], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[2], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[2], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[2], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[2], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (5*J[{Omega[2], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[2], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
     (5*J[{Omega[2], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (2*Pi^2*J[{Omega[2], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(9*s) + (8*J[{Omega[2], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[2], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[2], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (16*J[{Omega[2], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[2], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (16*J[{Omega[2], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[2], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[2], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (Pi^2*J[{Omega[2], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(8*s) + (3*J[{Omega[2], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (3*J[{Omega[2], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[2], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[2], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (3*J[{Omega[2], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (3*J[{Omega[2], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (3*J[{Omega[2], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[2], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*Pi^2*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(72*s) + 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) - 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (2*Pi^2*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(9*s) - (8*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (16*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (16*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (Pi^2*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(8*s) - (3*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (3*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (3*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (3*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (3*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[2], {w[{0}, {s}], w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[2], {w[{0}, {s}], w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(12*s) - 
     (4*J[{Omega[2], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[2], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (3*J[{Omega[2], {w[{0}, {s}], w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[2], {w[{0}, {s}], w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[2], {w[{0}, {s}], w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[2], {w[{0}, {s}], w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(12*s) + 
     (4*J[{Omega[2], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[2], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (3*J[{Omega[2], {w[{0}, {s}], w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[2], {w[{0}, {s}], w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[2], {w[{1}, {s}], w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[2], {w[{1}, {s}], w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(6*s) + 
     (8*J[{Omega[2], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[2], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (3*J[{Omega[2], {w[{1}, {s}], w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[2], {w[{1}, {s}], w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[2], {w[{1}, {s}], w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[2], {w[{1}, {s}], w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(6*s) - 
     (8*J[{Omega[2], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[2], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (3*J[{Omega[2], {w[{1}, {s}], w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(2*s) - 
     (3*J[{Omega[2], {w[{1}, {s}], w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[2], {w[{1}, {z[1]}], w[{4}, {s}], w[{1, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[2], {w[{1}, {z[1]}], w[{4}, {s}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(12*s) + 
     (4*J[{Omega[2], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[2], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (3*J[{Omega[2], {w[{1}, {z[1]}], w[{4}, {s}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[2], {w[{1}, {z[1]}], w[{4}, {s}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{4}, {s}], w[{1, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(12*s) + 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{4}, {s}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(12*s) - 
     (4*J[{Omega[2], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[2], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (3*J[{Omega[2], {w[{4}, {z[1]}], w[{4}, {s}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[2], {w[{4}, {z[1]}], w[{4}, {s}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*Pi^2*J[{Omega[3], {w[{1, 1}, {s}]}, {}, {}}, s])/(18*s) + 
     (5*J[{Omega[3], {w[{1, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (2*s) - (10*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(2*s) + (5*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (20*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - (25*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(6*s) + (20*J[{Omega[3], {w[{1, 1}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/(2*s) - (5*J[{Omega[3], {w[{1, 1}, {s}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*Pi^2*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {}, {}}, s])/(36*s) + 
     (5*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/(3*s) + (5*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + (5*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/(3*s) - (10*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) - (10*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/(6*s) + (5*J[{Omega[3], {w[{1, y^(-1)}, {s}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*Pi^2*J[{Omega[3], {w[{1, y}, {s}]}, {}, {}}, s])/(36*s) - 
     (5*J[{Omega[3], {w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[3], {w[{1, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (6*s) + (5*J[{Omega[3], {w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - (5*J[{Omega[3], {w[{1, y}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[3], {w[{1, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(3*s) - (5*J[{Omega[3], {w[{1, y}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (10*J[{Omega[3], {w[{1, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[3], {w[{1, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(2*s) - (10*J[{Omega[3], {w[{1, y}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[3], {w[{1, y}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) + (5*J[{Omega[3], {w[{1, y}, {s}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(6*s) - 
     (Pi^2*J[{Omega[3], {w[{7, 1}, {s}]}, {}, {}}, s])/(9*s) - 
     J[{Omega[3], {w[{7, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/s + 
     (4*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[3], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(3*s) + 
     J[{Omega[3], {w[{7, 1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/
      s - J[{Omega[3], {w[{7, 1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/
      s - (8*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) + (5*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + J[{Omega[3], {w[{7, 1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s]/s + J[{Omega[3], {w[{7, 1}, {s}]}, {w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s]/s + 
     (Pi^2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {}, {}}, s])/(18*s) - 
     (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/(3*s) - (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - J[{Omega[3], {w[{7, y^(-1)}, {s}]}, 
        {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/(3*s) + 
     (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/(3*s) + (4*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) + (4*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s]/(3*s) - (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (Pi^2*J[{Omega[3], {w[{7, y}, {s}]}, {}, {}}, s])/(18*s) + 
     (2*J[{Omega[3], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) + 
     J[{Omega[3], {w[{7, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/
      (3*s) - (2*J[{Omega[3], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + J[{Omega[3], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
       s]/(3*s) - (2*J[{Omega[3], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     J[{Omega[3], {w[{7, y}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/(3*s) + 
     (4*J[{Omega[3], {w[{7, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - J[{Omega[3], {w[{7, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s]/s + (4*J[{Omega[3], {w[{7, y}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (2*J[{Omega[3], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) - J[{Omega[3], {w[{7, y}, {s}]}, {w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s]/(3*s) - 
     (5*J[{Omega[3], {w[{0}, {s}], w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[3], {w[{0}, {s}], w[{1, y^(-1)}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[3], {w[{0}, {s}], w[{1, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, 
        s])/(6*s) - (5*J[{Omega[3], {w[{0}, {s}], w[{1, y}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[3], {w[{0}, {s}], w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (6*s) + (2*J[{Omega[3], {w[{0}, {s}], w[{7, 1}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - J[{Omega[3], {w[{0}, {s}], w[{7, y^(-1)}, {s}]}, 
        {}, {w[{0}, {y}]}}, s]/(3*s) - 
     J[{Omega[3], {w[{0}, {s}], w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/
      (3*s) + J[{Omega[3], {w[{0}, {s}], w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, 
       s]/(3*s) - J[{Omega[3], {w[{0}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, 
        {}}, s]/(3*s) + (10*J[{Omega[3], {w[{1}, {s}], w[{1, 1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[3], {w[{1}, {s}], w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, 
        s])/(3*s) - (5*J[{Omega[3], {w[{1}, {s}], w[{1, y^(-1)}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[3], {w[{1}, {s}], w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/
      (3*s) - (5*J[{Omega[3], {w[{1}, {s}], w[{1, y}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - (4*J[{Omega[3], {w[{1}, {s}], w[{7, 1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[3], {w[{1}, {s}], w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, 
        s])/(3*s) + (2*J[{Omega[3], {w[{1}, {s}], w[{7, y^(-1)}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[3], {w[{1}, {s}], w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/
      (3*s) + (2*J[{Omega[3], {w[{1}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (10*J[{Omega[3], {w[{1}, {z[1]}], w[{1, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (5*J[{Omega[3], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (5*J[{Omega[3], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (5*J[{Omega[3], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/(9*s) + (5*J[{Omega[3], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*Pi^2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (27*s) - (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (41*J[{Omega[3], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (16*J[{Omega[3], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (10*J[{Omega[3], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[3], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (Pi^2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(27*s) - 
     (41*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (4*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (41*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) - 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (4*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (8*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (8*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (Pi^2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {}}, s])/
      (27*s) + (41*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (41*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(18*s) + 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (4*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (8*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*Pi^2*J[{Omega[3], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, {}}, s])/
      (54*s) + (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) - 
     (70*J[{Omega[3], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) + 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (76*J[{Omega[3], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (95*J[{Omega[3], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) + 
     (76*J[{Omega[3], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (19*Pi^2*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(108*s) + 
     (35*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (35*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (38*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) + 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*Pi^2*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {}}, s])/
      (108*s) - (35*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(18*s) + 
     (35*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (38*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (38*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) + 
     (6*J[{Omega[3], {w[{1}, {z[1]}], w[{9, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/s - (3*J[{Omega[3], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (3*J[{Omega[3], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + (3*J[{Omega[3], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/s - 
     (3*J[{Omega[3], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/s + (10*J[{Omega[3], {w[{4}, {z[1]}], w[{1, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (5*J[{Omega[3], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (5*J[{Omega[3], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (5*J[{Omega[3], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/(9*s) - (5*J[{Omega[3], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*Pi^2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (27*s) + (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (41*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (16*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (10*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (Pi^2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(27*s) + 
     (41*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (41*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) + 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (8*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (8*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (Pi^2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {}}, s])/
      (27*s) - (41*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (41*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(18*s) - 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (8*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*Pi^2*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, {}}, s])/
      (54*s) - (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) + 
     (70*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (76*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (95*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) - 
     (76*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (19*Pi^2*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(108*s) - 
     (35*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (35*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (38*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*Pi^2*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {}}, s])/
      (108*s) + (35*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(18*s) - 
     (35*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (38*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (38*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) - 
     (6*J[{Omega[3], {w[{4}, {z[1]}], w[{9, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/s + (3*J[{Omega[3], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s + 
     (3*J[{Omega[3], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - (3*J[{Omega[3], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/s + 
     (3*J[{Omega[3], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/s + (4*J[{Omega[3], {w[{0}, {s}], w[{1}, {z[1]}], 
          w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[3], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) - 
     (19*J[{Omega[3], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[3], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) - 
     (4*J[{Omega[3], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[3], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) + 
     (19*J[{Omega[3], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[3], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) - 
     (8*J[{Omega[3], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (4*J[{Omega[3], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) + 
     (4*J[{Omega[3], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[3], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (4*J[{Omega[3], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[3], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (8*J[{Omega[3], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[3], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) - 
     (4*J[{Omega[3], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (4*J[{Omega[3], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (4*J[{Omega[3], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[3], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[3], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) + 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[3], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) + 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) + 
     (5*Pi^2*J[{Omega[4], {w[{1, -1}, {s}]}, {}, {}}, s])/(18*s) + 
     (5*J[{Omega[4], {w[{1, -1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (2*s) - (10*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(2*s) + (5*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (20*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) - (25*J[{Omega[4], {w[{1, -1}, {s}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (20*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - (5*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[4], {w[{1, -1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      (2*s) - (5*Pi^2*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {}, {}}, s])/
      (36*s) + (5*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/
      (3*s) - (5*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (5*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/(3*s) - (10*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) - (10*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/(6*s) + (5*J[{Omega[4], {w[{1, y^(-1)}, {s}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*Pi^2*J[{Omega[4], {w[{1, y}, {s}]}, {}, {}}, s])/(36*s) - 
     (5*J[{Omega[4], {w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[4], {w[{1, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (6*s) + (5*J[{Omega[4], {w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - (5*J[{Omega[4], {w[{1, y}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[4], {w[{1, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(3*s) - (5*J[{Omega[4], {w[{1, y}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (10*J[{Omega[4], {w[{1, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[4], {w[{1, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(2*s) - (10*J[{Omega[4], {w[{1, y}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[4], {w[{1, y}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) + (5*J[{Omega[4], {w[{1, y}, {s}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(6*s) - 
     (Pi^2*J[{Omega[4], {w[{7, -1}, {s}]}, {}, {}}, s])/(9*s) - 
     J[{Omega[4], {w[{7, -1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/s + 
     (4*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[4], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/
      (3*s) + J[{Omega[4], {w[{7, -1}, {s}]}, {w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s]/s - J[{Omega[4], {w[{7, -1}, {s}]}, {w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s]/s - 
     (8*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - (8*J[{Omega[4], {w[{7, -1}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     J[{Omega[4], {w[{7, -1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s]/
      s + J[{Omega[4], {w[{7, -1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/
      s + (Pi^2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {}, {}}, s])/(18*s) - 
     (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/(3*s) - (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - J[{Omega[4], {w[{7, y^(-1)}, {s}]}, 
        {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/(3*s) + 
     (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/(3*s) + (4*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) + (4*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s]/(3*s) - (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (Pi^2*J[{Omega[4], {w[{7, y}, {s}]}, {}, {}}, s])/(18*s) + 
     (2*J[{Omega[4], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/(3*s) + 
     J[{Omega[4], {w[{7, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/
      (3*s) - (2*J[{Omega[4], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + J[{Omega[4], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
       s]/(3*s) - (2*J[{Omega[4], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     J[{Omega[4], {w[{7, y}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/(3*s) + 
     (4*J[{Omega[4], {w[{7, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - J[{Omega[4], {w[{7, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s]/s + (4*J[{Omega[4], {w[{7, y}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (2*J[{Omega[4], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) - J[{Omega[4], {w[{7, y}, {s}]}, {w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s]/(3*s) - 
     (5*J[{Omega[4], {w[{0}, {s}], w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[4], {w[{0}, {s}], w[{1, y^(-1)}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[4], {w[{0}, {s}], w[{1, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, 
        s])/(6*s) - (5*J[{Omega[4], {w[{0}, {s}], w[{1, y}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[4], {w[{0}, {s}], w[{1, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (6*s) + (2*J[{Omega[4], {w[{0}, {s}], w[{7, -1}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - J[{Omega[4], {w[{0}, {s}], w[{7, y^(-1)}, {s}]}, 
        {}, {w[{0}, {y}]}}, s]/(3*s) - 
     J[{Omega[4], {w[{0}, {s}], w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/
      (3*s) + J[{Omega[4], {w[{0}, {s}], w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, 
       s]/(3*s) - J[{Omega[4], {w[{0}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, 
        {}}, s]/(3*s) + (10*J[{Omega[4], {w[{1}, {s}], w[{1, -1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[4], {w[{1}, {s}], w[{1, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, 
        s])/(3*s) - (5*J[{Omega[4], {w[{1}, {s}], w[{1, y^(-1)}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[4], {w[{1}, {s}], w[{1, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/
      (3*s) - (5*J[{Omega[4], {w[{1}, {s}], w[{1, y}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - (4*J[{Omega[4], {w[{1}, {s}], w[{7, -1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[4], {w[{1}, {s}], w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, 
        s])/(3*s) + (2*J[{Omega[4], {w[{1}, {s}], w[{7, y^(-1)}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[4], {w[{1}, {s}], w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/
      (3*s) + (2*J[{Omega[4], {w[{1}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (10*J[{Omega[4], {w[{1}, {z[1]}], w[{1, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (5*J[{Omega[4], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (5*J[{Omega[4], {w[{1}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (5*J[{Omega[4], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/(9*s) + (5*J[{Omega[4], {w[{1}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*Pi^2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/
      (27*s) - (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (41*J[{Omega[4], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (16*J[{Omega[4], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (10*J[{Omega[4], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (16*J[{Omega[4], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (Pi^2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(27*s) - 
     (41*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (4*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (41*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) - 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (4*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (8*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (8*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (Pi^2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {}}, s])/
      (27*s) + (41*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (41*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(18*s) + 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (4*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (8*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*Pi^2*J[{Omega[4], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, {}}, s])/
      (54*s) + (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) - 
     (70*J[{Omega[4], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) + 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (76*J[{Omega[4], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (95*J[{Omega[4], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) + 
     (76*J[{Omega[4], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (19*Pi^2*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(108*s) + 
     (35*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (35*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (38*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) + 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*Pi^2*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {}}, s])/
      (108*s) - (35*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(18*s) + 
     (35*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (38*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) - 
     (38*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) + 
     (6*J[{Omega[4], {w[{1}, {z[1]}], w[{9, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - 
     (3*J[{Omega[4], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (3*J[{Omega[4], {w[{1}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + (3*J[{Omega[4], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/s - 
     (3*J[{Omega[4], {w[{1}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/s + (10*J[{Omega[4], {w[{4}, {z[1]}], w[{1, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (5*J[{Omega[4], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (5*J[{Omega[4], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (5*J[{Omega[4], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/(9*s) - (5*J[{Omega[4], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*Pi^2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/
      (27*s) + (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (41*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (16*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (10*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (16*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (Pi^2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(27*s) + 
     (41*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (41*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) + 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) - 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (8*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (8*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (Pi^2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {}}, s])/
      (27*s) - (41*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) + 
     (41*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(18*s) - 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (8*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*Pi^2*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, {}}, s])/
      (54*s) - (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(6*s) + 
     (70*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(6*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (76*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (95*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) - 
     (76*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (19*Pi^2*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(108*s) - 
     (35*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(9*s) - 
     (35*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (38*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*Pi^2*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {}}, s])/
      (108*s) + (35*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(18*s) - 
     (35*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (38*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(6*s) + 
     (38*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(18*s) - 
     (6*J[{Omega[4], {w[{4}, {z[1]}], w[{9, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + 
     (3*J[{Omega[4], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s + 
     (3*J[{Omega[4], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - (3*J[{Omega[4], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/s + 
     (3*J[{Omega[4], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/s + (4*J[{Omega[4], {w[{0}, {s}], w[{1}, {z[1]}], 
          w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[4], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) - 
     (19*J[{Omega[4], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[4], {w[{0}, {s}], w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) - 
     (4*J[{Omega[4], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[4], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) + 
     (19*J[{Omega[4], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[4], {w[{0}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) - 
     (8*J[{Omega[4], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (4*J[{Omega[4], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) + 
     (4*J[{Omega[4], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[4], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (4*J[{Omega[4], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (38*J[{Omega[4], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{1}, {s}], w[{1}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (8*J[{Omega[4], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[4], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) - 
     (4*J[{Omega[4], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (4*J[{Omega[4], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (4*J[{Omega[4], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (38*J[{Omega[4], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{1}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (4*J[{Omega[4], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) + 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) - 
     (19*J[{Omega[4], {w[{1}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) + 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(9*s) - 
     (2*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(9*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(18*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(18*s) - 
     (J[{Omega[0], {w[{1}, {z[1]}], w[{9}, {z[1]}]}, {}, {}}, s]*
       (Pi^2 + 24*(-3 + Zeta[3])))/(8*s) + 
     (J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {}, {}}, s]*
       (Pi^2 + 24*(-3 + Zeta[3])))/(8*s) + 
     (J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s]*
       (136 + 13*Pi^2 - 162*S2 - 256*Zeta[3]))/(36*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{1}, {z[1]}]}, {}, {}}, s]*
       (24 + 5*Pi^2 - 72*Zeta[3]))/(216*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {}, {}}, s]*
       (24 + 5*Pi^2 - 72*Zeta[3]))/(216*s) - (8*G[7, s]*(-1 + Zeta[3]))/
      (3*s) + (4*J[{Omega[0], {w[{1}, {z[1]}], w[{7}, {z[1]}]}, {}, {}}, s]*
       (-105 + 2*Pi^2 + 57*Zeta[3]))/(27*s) - 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {}, {}}, s]*
       (-105 + 2*Pi^2 + 57*Zeta[3]))/(27*s) + 
     (J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s]*
       (-136 - 13*Pi^2 + 162*S2 + 256*Zeta[3]))/(36*s))}


==> anc/Data/kite2-masters-results-J-integrals-2d <==
Print["Results for kite2 masters with 2d sunsets."]
{j[kite2, 0, 0, 0, 1, 1] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3, j[kite2, 0, 0, 1, 1, 1] -> 
  (-42 - Pi^2 + 54*S2)/4 - 3/(2*\[Epsilon]^2) - 9/(2*\[Epsilon]) + 
   T1ep*\[Epsilon], j[kite2, 0, 1, 0, 1, 1] -> 
  -7 - Pi^2/6 - \[Epsilon]^(-2) - 
   3*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   (-3 - z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/\[Epsilon] + 
   z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   \[Epsilon]*(-((42 + Pi^2)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/
      6 + 3*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] - 
     z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + (-90 - 3*Pi^2 + 4*Zeta[3])/6), j[sunset2d, 1, 1, 1] -> 
  2*J[{Theta[6], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*(-(Pi^2*J[{Theta[6], {}, {}, {}}, s])/3 - 
     3*J[{Theta[6], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     J[{Theta[6], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Theta[6], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[6], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     8*J[{Theta[6], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     5*J[{Theta[6], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     8*J[{Theta[6], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[6], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]), 
 j[sunset2d, 2, 1, 1] -> (-1 - (Pi^2*\[Epsilon])/12)*
    J[{Theta[5], {}, {}, {}}, s] + J[{Theta[5], {}, {w[{0}, {z}]}, {}}, s]/
    2 + J[{Theta[6], {}, {}, {}}, s] - J[{Theta[8], {}, {}, {}}, s] + 
   (3*J[{Theta[8], {}, {w[{0}, {z}]}, {}}, s])/2 - 
   J[{Theta[9], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*(2*J[{Theta[5], {}, {}, {w[{0}, {y}]}}, s] - 
     (3*J[{Theta[5], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     2*J[{Theta[5], {}, {w[{0}, {z}]}, {}}, s] - 
     J[{Theta[5], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/4 + 
     (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (3*J[{Theta[5], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     2*J[{Theta[5], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[5], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     2*J[{Theta[5], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (3*J[{Theta[5], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     J[{Theta[6], {}, {}, {w[{0}, {y}]}}, s] - 
     J[{Theta[6], {}, {w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[7], {}, {}, {w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[8], {}, {}, {}}, s])/4 - 
     J[{Theta[8], {}, {}, {w[{0}, {y}]}}, s] - 
     (9*J[{Theta[8], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     6*J[{Theta[8], {}, {w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[8], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (9*J[{Theta[8], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     6*J[{Theta[8], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*J[{Theta[8], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     6*J[{Theta[8], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (9*J[{Theta[8], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (Pi^2*J[{Theta[9], {}, {}, {}}, s])/6 + 
     (3*J[{Theta[9], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 - 
     4*J[{Theta[9], {}, {w[{0}, {z}]}, {}}, s] + 
     J[{Theta[9], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/2 - 
     (3*J[{Theta[9], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     (3*J[{Theta[9], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     4*J[{Theta[9], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (5*J[{Theta[9], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     4*J[{Theta[9], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (3*J[{Theta[9], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/2), 
 j[kite2, 1, 0, 0, 1, 1] -> -7 - Pi^2/6 - \[Epsilon]^(-2) + 
   (3 - 3/s)*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s] + 
   (-3 + ((-1 + s)*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s])/s)/\[Epsilon] + 
   ((-1 + s)*J[{Omega[0], {s^(-1), w[{1}, {s}]}, {}, {}}, s])/s + 
   (-2 + 2/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s] + 
   \[Epsilon]*(((42 + Pi^2)*(-1 + s)*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s])/
      (6*s) + (3 - 3/s)*J[{Omega[0], {s^(-1), w[{1}, {s}]}, {}, {}}, s] + 
     (-6 + 6/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s] + 
     ((-1 + s)*J[{Omega[0], {s^(-1), s^(-1), w[{1}, {s}]}, {}, {}}, s])/s + 
     (-2 + 2/s)*J[{Omega[0], {s^(-1), w[{1}, {s}], w[{1}, {s}]}, {}, {}}, 
       s] + (-2 + 2/s)*J[{Omega[0], {w[{1}, {s}], s^(-1), w[{1}, {s}]}, {}, 
        {}}, s] + (4 - 4/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}], 
         w[{1}, {s}]}, {}, {}}, s] + (-90 - 3*Pi^2 + 4*Zeta[3])/6), 
 j[kite2, 1, 0, 1, 0, 1] -> -6 - Pi^2/6 + (13*s)/8 - \[Epsilon]^(-2) + 
   (-3 + s/4)/\[Epsilon] + 
   ((2 + s)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/2 + 
   (-2 + 2/s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   \[Epsilon]*((13*(2 + s)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/4 - 
     ((2 + s)*z1*J[{Omega[0], {s^(-1), w[{4}, {z[1]}]}, {}, {}}, s])/2 - 
     (3*(2 + s)*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s])/
      2 + (-6 + 5/s + s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
        {}}, s] + (-2 + 2/s)*J[{Omega[0], {s^(-1), w[{4}, {z[1]}], 
         w[{4}, {z[1]}]}, {}, {}}, s] + 
     (2 - 2/s)*J[{Omega[0], {w[{4}, {z[1]}], s^(-1), w[{4}, {z[1]}]}, {}, 
        {}}, s] + (6 - 6/s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
         w[{4}, {z[1]}]}, {}, {}}, s] + (-360 + 2*Pi^2*(-12 + s) + 345*s + 
       32*Zeta[3])/48), j[kite2, 1, 0, 1, 0, 2] -> 
  (-6 + Pi^2)/12 + 1/(2*\[Epsilon]^2) + 1/(2*\[Epsilon]) - 
   z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   ((-2 + s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/s + 
   \[Epsilon]*(-5*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
     z1*J[{Omega[0], {s^(-1), w[{4}, {z[1]}]}, {}, {}}, s] + 
     3*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] - 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     ((-2 + s)*J[{Omega[0], {s^(-1), w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {}}, s])/s + (-1 + 2/s)*J[{Omega[0], {w[{4}, {z[1]}], s^(-1), 
         w[{4}, {z[1]}]}, {}, {}}, s] + (-3 + 6/s)*
      J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + (-66 + Pi^2 - 4*Zeta[3])/12), j[kite2, 0, 1, 1, 1, 1] -> 
  (114 + Pi^2 - 81*S2)/12 + 1/(2*\[Epsilon]^2) + 
   (15*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 - 
   (15*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 + 
   4*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   (5/2 + z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/\[Epsilon] - 
   (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {}, {}}, s])/8 + 
   (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/16 + 
   (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {}, {}}, s])/8 - 
   (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/16 + 
   (15*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {}, {}}, s])/8 - 
   (45*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/16 + 
   (15*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/8 - 
   (45*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/16 - 
   z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   (15*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 + 
   (15*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 - 
   (15*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {}, {}}, s])/8 + 
   (3*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/4 - 
   (15*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {}, {}}, s])/8 + 
   (3*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/4 + 
   (15*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {}, {}}, s])/8 - 
   (45*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/16 - 
   (15*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/8 + 
   (45*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/16 + 
   (5 - 9/(2*s) - s/2)*J[{Theta[5], {}, {}, {}}, s] + 
   ((-10 + 9/s + s)*J[{Theta[5], {}, {w[{0}, {z}]}, {}}, s])/4 + 
   ((-10 + 9/s + s)*J[{Theta[6], {}, {}, {}}, s])/2 + 
   (5/6 - 3/s - s/3)*J[{Theta[6], {}, {w[{0}, {z}]}, {}}, s] + 
   (5 - 9/(2*s) - s/2)*J[{Theta[8], {}, {}, {}}, s] + 
   (3*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{0}, {z}]}, {}}, s])/(4*s) + 
   (5 - 9/(2*s) - s/2)*J[{Theta[9], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*((-5*Pi^2*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {}, {}}, s])/
      16 - (45*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/16 + 
     15*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] - 
     (15*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 + 
     (45*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (45*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (15*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 + (75*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/16 - 
     (15*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 + (45*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/16 + 
     (45*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/16 + (5*Pi^2*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/16 + (45*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/16 - 
     15*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] + 
     (15*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (45*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 + 
     (45*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 + 
     (15*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 - (75*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/16 + 
     (15*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 - (45*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/16 - 
     (45*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/16 + ((144 + 2*Pi^2 - 81*S2)*z1*
       J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/12 - 
     (5*(48 + Pi^2)*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {}, {}}, s])/32 + 
     (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/4 - 
     (45*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/32 + 
     (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 - 
     (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/32 + (45*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/32 - 
     (45*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/32 - (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (75*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/32 - (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (45*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/32 + 
     (45*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/32 + (5*(48 + Pi^2)*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/32 - (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/4 + 
     (45*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/32 - 
     (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 + 
     (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/32 - (45*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (45*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/32 + (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (75*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/32 + (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (45*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/32 - 
     (45*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/32 + (15*(16 + Pi^2)*z1*
       J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {}, {}}, s])/32 - 
     (15*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/4 + 
     (135*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/32 - 
     (45*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 + 
     (45*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 - 
     (135*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (135*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (45*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (225*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/32 + 
     (45*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (135*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/32 - 
     (135*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/32 + 
     (15*(16 + Pi^2)*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      32 - (15*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/4 + (135*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/32 - 
     (45*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 + 
     (45*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 - 
     (135*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (135*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (45*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (225*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/32 + 
     (45*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (135*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/32 - 
     (135*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/32 - 
     (15*z1*J[{Omega[0], {w[{4}, {s}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/8 + (15*z1*J[{Omega[0], {w[{4}, {s}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/8 - 
     4*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
     (15*z1*J[{Omega[0], {w[{4}, {s}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/8 - 
     (15*z1*J[{Omega[0], {w[{4}, {s}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/16 - (15*z1*J[{Omega[0], {w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/8 + 
     (15*z1*J[{Omega[0], {w[{4}, {s}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/16 - 
     (15*z1*J[{Omega[0], {w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, {}, {}}, s])/
      8 + (45*z1*J[{Omega[0], {w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/16 - 
     (15*z1*J[{Omega[0], {w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      8 + (45*z1*J[{Omega[0], {w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/16 + 
     z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] - (5*Pi^2*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {}, {}}, s])/16 - 
     (45*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/16 + 15*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] - 
     (15*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 + 
     (45*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (45*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (15*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 + (75*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/16 - 
     (15*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 + (45*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/16 + 
     (45*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/16 - (5*Pi^2*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/16 - (45*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/16 + 
     15*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] - 
     (15*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 + 
     (45*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (45*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (15*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 + (75*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/16 - 
     (15*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 + (45*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/16 + 
     (45*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/16 - ((60 + Pi^2)*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/8 - (15*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/8 + 
     (57*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 - 
     (3*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/8 + (9*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/8 - 3*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, 
        {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/8 - 3*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, 
        {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (9*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/8 - ((60 + Pi^2)*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/8 - (15*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/8 + (57*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/8 - (3*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/8 - 3*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, 
        {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/8 - 3*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, 
        {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/8 + (9*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (15*(16 + Pi^2)*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {}, {}}, s])/
      32 + (15*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/8 + (135*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/32 - 
     (45*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 + 
     (45*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 - 
     (135*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (135*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (45*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (225*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/32 + 
     (45*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (135*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/32 - 
     (135*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/32 - 
     (15*(16 + Pi^2)*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      32 - (15*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/8 - (135*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/32 + 
     (45*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 - 
     (45*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (135*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 - 
     (135*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 - 
     (45*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (225*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/32 - 
     (45*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (135*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/32 + 
     (135*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/32 - 
     (15*z1*J[{Omega[1], {w[{4}, {s}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/8 - (15*z1*J[{Omega[1], {w[{4}, {s}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/8 + 
     (15*z1*J[{Omega[1], {w[{4}, {s}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/8 - 
     (3*z1*J[{Omega[1], {w[{4}, {s}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/4 + (15*z1*J[{Omega[1], {w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/8 - 
     (3*z1*J[{Omega[1], {w[{4}, {s}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/4 - (15*z1*J[{Omega[1], {w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/8 + 
     (45*z1*J[{Omega[1], {w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/16 + 
     (15*z1*J[{Omega[1], {w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      8 - (45*z1*J[{Omega[1], {w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/16 - ((84 + Pi^2)*(9 - 10*s + s^2)*
       J[{Theta[5], {}, {}, {}}, s])/(24*s) + (-10 + 9/s + s)*
      J[{Theta[5], {}, {}, {w[{0}, {y}]}}, s] - 
     (3*(9 - 10*s + s^2)*J[{Theta[5], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/(8*s) + (11*(9 - 10*s + s^2)*J[{Theta[5], {}, {w[{0}, {z}]}, {}}, 
        s])/(4*s) + ((10 - 9/s - s)*J[{Theta[5], {}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + (3*(9 - 10*s + s^2)*
       J[{Theta[5], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (3*(9 - 10*s + s^2)*J[{Theta[5], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      (8*s) + (10 - 9/s - s)*J[{Theta[5], {}, {w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + (5*(9 - 10*s + s^2)*
       J[{Theta[5], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (10 - 9/s - s)*J[{Theta[5], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*(9 - 10*s + s^2)*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/(8*s) + (3*(9 - 10*s + s^2)*
       J[{Theta[5], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     ((126*(9 - 10*s + s^2) + Pi^2*(18 - 5*s + 2*s^2))*
       J[{Theta[6], {}, {}, {}}, s])/(36*s) + 
     ((-10 + 9/s + s)*J[{Theta[6], {}, {}, {w[{0}, {y}]}}, s])/2 + 
     ((-5 + 18/s + 2*s)*J[{Theta[6], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      4 + (55/3 - 63/(2*s) - (13*s)/6)*J[{Theta[6], {}, {w[{0}, {z}]}, {}}, 
       s] + ((-5 + 18/s + 2*s)*J[{Theta[6], {}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/12 + 
     ((5 - 18/s - 2*s)*J[{Theta[6], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/4 + ((-5 + 18/s + 2*s)*J[{Theta[6], {}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + (2*(-5 + 18/s + 2*s)*
       J[{Theta[6], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (5*(5 - 18/s - 2*s)*J[{Theta[6], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/12 + (2*(-5 + 18/s + 2*s)*
       J[{Theta[6], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     ((5 - 18/s - 2*s)*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/4 + ((5 - 18/s - 2*s)*J[{Theta[6], {}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (3*(-10 + 9/s + s)*J[{Theta[7], {}, {}, {w[{0}, {y}]}}, s])/2 - 
     ((28 + Pi^2)*(9 - 10*s + s^2)*J[{Theta[8], {}, {}, {}}, s])/(8*s) + 
     (5 - 9/(2*s) - s/2)*J[{Theta[8], {}, {}, {w[{0}, {y}]}}, s] - 
     (9*(9 - 10*s + s^2)*J[{Theta[8], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/(8*s) + (33*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{0}, {z}]}, {}}, 
        s])/(4*s) - (3*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (9*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(8*s) - (9*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + (30 - 27/s - 3*s)*
      J[{Theta[8], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/(8*s) + (30 - 27/s - 3*s)*
      J[{Theta[8], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/(8*s) + (9*(9 - 10*s + s^2)*
       J[{Theta[8], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (Pi^2*(9 - 10*s + s^2)*J[{Theta[9], {}, {}, {}}, s])/(12*s) + 
     (3*(9 - 10*s + s^2)*J[{Theta[9], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/(4*s) + (11*(10 - 9/s - s)*J[{Theta[9], {}, {w[{0}, {z}]}, {}}, 
        s])/2 + ((-10 + 9/s + s)*J[{Theta[9], {}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - (3*(9 - 10*s + s^2)*
       J[{Theta[9], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*(9 - 10*s + s^2)*J[{Theta[9], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      (4*s) + 2*(-10 + 9/s + s)*J[{Theta[9], {}, {w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - (5*(9 - 10*s + s^2)*
       J[{Theta[9], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     2*(-10 + 9/s + s)*J[{Theta[9], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*(9 - 10*s + s^2)*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/(4*s) - (3*(9 - 10*s + s^2)*
       J[{Theta[9], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (510 + Pi^2 - 162*S2 - 12*T1ep + 4*Zeta[3])/24), 
 j[kite2, 1, 0, 1, 1, 1] -> (114 + Pi^2 - 162*S2)/12 + 1/(2*\[Epsilon]^2) + 
   (-4 + 4/s)*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s] + 
   (5/2 + (-1 + s^(-1))*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s])/\[Epsilon] + 
   z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   (-1 + s^(-1))*J[{Omega[0], {s^(-1), w[{1}, {s}]}, {}, {}}, s] + 
   (2 - 2/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s] + 
   (-1 + s^(-1))*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s] - 
   (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/s + 
   \[Epsilon]*(-((-1 + s)*(72 + Pi^2 - 81*S2)*J[{Omega[0], {w[{1}, {s}]}, {}, 
          {}}, s])/(6*s) + 7*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
     (-4 + 4/s)*J[{Omega[0], {s^(-1), w[{1}, {s}]}, {}, {}}, s] - 
     z1*J[{Omega[0], {s^(-1), w[{4}, {z[1]}]}, {}, {}}, s] + 
     (8 - 8/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s] + 
     (-4 + 4/s)*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s] - 
     3*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
     (2*(-5 + s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/
      s + (-1 + s^(-1))*J[{Omega[0], {s^(-1), s^(-1), w[{1}, {s}]}, {}, {}}, 
       s] + (2 - 2/s)*J[{Omega[0], {s^(-1), w[{1}, {s}], w[{1}, {s}]}, {}, 
        {}}, s] + (-1 + s^(-1))*J[{Omega[0], {s^(-1), w[{1}, {z[1]}], 
         w[{4}, {z[1]}]}, {}, {}}, s] - 
     (2*J[{Omega[0], {s^(-1), w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/
      s + (2 - 2/s)*J[{Omega[0], {w[{1}, {s}], s^(-1), w[{1}, {s}]}, {}, {}}, 
       s] + (-4 + 4/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}], w[{1}, {s}]}, 
        {}, {}}, s] + (2 - 2/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], 
         w[{4}, {z[1]}]}, {}, {}}, s] + (-2 + 2/s)*
      J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + ((-1 + s)*J[{Omega[0], {w[{1}, {z[1]}], s^(-1), w[{4}, {z[1]}]}, 
         {}, {}}, s])/s + (3 - 3/s)*
      J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + (2*J[{Omega[0], {w[{4}, {z[1]}], s^(-1), w[{4}, {z[1]}]}, {}, 
         {}}, s])/s + (6*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     (60 - 2*Pi^2 - 81*S2 - 6*T1ep + 4*Zeta[3])/6), 
 j[kite2, 1, 1, 0, 1, 1] -> (72 + Pi^2)/6 + \[Epsilon]^(-2) + 
   (-4 + 4/s)*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s] + 
   4*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   (4 + (-1 + s^(-1))*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, s] + 
     z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/\[Epsilon] + 
   (-1 + s^(-1))*J[{Omega[0], {s^(-1), w[{1}, {s}]}, {}, {}}, s] + 
   (2 - 2/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s] + 
   (-1 + s^(-1))*z1*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] - 
   z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   (-1 + s^(-1))*z1*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}]}, {}, {}}, s] + 
   \[Epsilon]*(-((72 + Pi^2)*(-1 + s)*J[{Omega[0], {w[{1}, {s}]}, {}, {}}, 
         s])/(6*s) + ((72 + Pi^2)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, 
        s])/6 + (-4 + 4/s)*J[{Omega[0], {s^(-1), w[{1}, {s}]}, {}, {}}, s] + 
     (8 - 8/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s] + 
     4*(-1 + s^(-1))*z1*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] - 4*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
     4*(-1 + s^(-1))*z1*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}]}, {}, {}}, 
       s] + (-1 + s^(-1))*J[{Omega[0], {s^(-1), s^(-1), w[{1}, {s}]}, {}, 
        {}}, s] + (2 - 2/s)*J[{Omega[0], {s^(-1), w[{1}, {s}], w[{1}, {s}]}, 
        {}, {}}, s] + (-1 + s^(-1))*z1*
      J[{Omega[0], {s^(-1), w[{1}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
     (-1 + s^(-1))*z1*J[{Omega[0], {s^(-1), w[{4}, {z[1]}], w[{1}, {s}]}, {}, 
        {}}, s] + (2 - 2/s)*J[{Omega[0], {w[{1}, {s}], s^(-1), w[{1}, {s}]}, 
        {}, {}}, s] + (-4 + 4/s)*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}], 
         w[{1}, {s}]}, {}, {}}, s] + 
     (2*(-1 + s)*z1*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}], w[{4}, {z[1]}]}, 
         {}, {}}, s])/s + 
     ((-1 + s)*z1*J[{Omega[0], {w[{1}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {}, {}}, s])/s + (2*(-1 + s)*z1*
       J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{1}, {s}]}, {}, {}}, s])/
      s + ((-1 + s)*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + ((-1 + s)*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}], 
          w[{1}, {s}]}, {}, {}}, s])/s + (-1 + s^(-1))*z1*
      J[{Omega[0], {w[{4}, {z[1]}], s^(-1), w[{1}, {s}]}, {}, {}}, s] + 
     (2*(-1 + s)*z1*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}], w[{1}, {s}]}, 
         {}, {}}, s])/s + (2*(48 + Pi^2 - Zeta[3]))/3), 
 j[kite2, 1, 1, 1, 1, 1] -> 
  (5*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(4*s) - (5*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(4*s) - 
   (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/(4*s) + 
   (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(8*s) + (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
       {}}, s])/(4*s) - (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(8*s) + 
   (5*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, {}}, s])/
    (4*s) - (15*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(8*s) + 
   (5*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
    (4*s) - (15*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(8*s) - 
   (5*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(4*s) + 
   (5*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(4*s) + (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
       {}}, s])/(4*s) - (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(8*s) - 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/(4*s) + 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(8*s) - (5*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
       {}, {}}, s])/(4*s) + 
   (15*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(8*s) - 
   (5*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
    (4*s) + (15*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(8*s) + 
   J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s]/
    s - J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
     s]/s - J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}], w[{1}, {s}]}, {}, 
      {}}, s]/s + J[{Omega[1], {w[{-1}, {sz}]}, {w[{0}, {z}]}, {}}, s]/
    (6*s) + J[{Omega[1], {w[{1}, {sz}]}, {w[{0}, {z}]}, {}}, s]/(6*s) - 
   (5*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(6*s) - 
   (5*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/(6*s) + 
   (5*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(4*s) + 
   (5*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(4*s) - (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
       {}}, s])/(4*s) + J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
      {w[{0}, {z}]}, {}}, s]/(2*s) - 
   (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/(4*s) + 
   J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/
    (2*s) + (5*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, {}}, 
      s])/(4*s) - (15*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(8*s) - 
   (5*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
    (4*s) + (15*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(8*s) - 
   (5*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(4*s) - 
   (5*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(4*s) + (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
       {}}, s])/(4*s) - J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
      {w[{0}, {z}]}, {}}, s]/(2*s) + 
   (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/(4*s) - 
   J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/
    (2*s) - (5*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, {}}, 
      s])/(4*s) + (15*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(8*s) + 
   (5*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
    (4*s) - (15*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(8*s) + 
   \[Epsilon]*((-5*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(24*s) - 
     (15*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (25*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*Pi^2*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (24*s) + (15*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (25*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (15*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (9*S2*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/
      (2*s) - (5*(24 + Pi^2)*J[{Omega[0], {w[{1}, {z[1]}], 
          w[{4, -1}, {z[1]}]}, {}, {}}, s])/(48*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(16*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(16*s) - 
     (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (25*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (5*(24 + Pi^2)*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(48*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/(2*s) + (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(16*s) - 
     (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) - 
     (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(16*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (25*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (5*(8 + Pi^2)*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(16*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (45*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(16*s) - 
     (45*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) - 
     (45*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(16*s) + 
     (45*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (75*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (45*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (45*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (5*(8 + Pi^2)*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(16*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (45*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(16*s) - 
     (45*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) - 
     (45*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(16*s) + 
     (45*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (75*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (45*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (45*J[{Omega[0], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (5*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {}, {}}, 
        s])/(24*s) + (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (25*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (24*s) - (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (25*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (9*S2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/
      (2*s) + (5*(24 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], 
          w[{4, -1}, {z[1]}]}, {}, {}}, s])/(48*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(16*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(16*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (25*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (5*(24 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(48*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/(2*s) - (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(16*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(16*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (25*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (5*(8 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(16*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(16*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(16*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (75*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (5*(8 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(16*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(16*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(16*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (75*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(4*s) - 
     (15*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) - 
     (15*J[{Omega[0], {w[{0}, {s}], w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{1}, {s}], w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (2*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, 
        s])/s - (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], 
          w[{4, -1}, {z[1]}]}, {}, {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{1}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
        s])/s + (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
          eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(4*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}], w[{1}, {s}]}, {}, {}}, 
        s])/s + J[{Omega[0], {w[{0}, {s}], w[{1}, {s}], w[{4}, {z[1]}], 
         w[{4}, {z[1]}]}, {}, {}}, s]/s - 
     J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], w[{1}, {s}], w[{4}, {z[1]}]}, 
        {}, {}}, s]/s - J[{Omega[0], {w[{0}, {s}], w[{4}, {z[1]}], 
         w[{4}, {z[1]}], w[{1}, {s}]}, {}, {}}, s]/s + 
     J[{Omega[0], {w[{1}, {s}], s^(-1), w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
        {}}, s]/s - (2*J[{Omega[0], {w[{1}, {s}], w[{1}, {s}], 
          w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/s - 
     J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], s^(-1), w[{4}, {z[1]}]}, {}, 
        {}}, s]/s + (2*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], 
          w[{1}, {s}], w[{4}, {z[1]}]}, {}, {}}, s])/s - 
     (3*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     (2*J[{Omega[0], {w[{1}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}], 
          w[{1}, {s}]}, {}, {}}, s])/s - 
     J[{Omega[0], {w[{4}, {z[1]}], s^(-1), w[{1}, {s}], w[{4}, {z[1]}]}, {}, 
        {}}, s]/s - J[{Omega[0], {w[{4}, {z[1]}], s^(-1), w[{4}, {z[1]}], 
         w[{1}, {s}]}, {}, {}}, s]/s + 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}], w[{1}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, 
        {}, {}}, s]/s + 
     (2*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {s}], w[{4}, {z[1]}], 
          w[{1}, {s}]}, {}, {}}, s])/s + 
     J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {s}], w[{4}, {z[1]}]}, 
        {}, {}}, s]/s + J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
         w[{4}, {z[1]}], w[{1}, {s}]}, {}, {}}, s]/s - 
     J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}], s^(-1), w[{1}, {s}]}, {}, 
        {}}, s]/s + (2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}], 
          w[{1}, {s}], w[{1}, {s}]}, {}, {}}, s])/s - 
     (Pi^2*J[{Omega[1], {w[{-1}, {sz}]}, {}, {}}, s])/(36*s) - 
     J[{Omega[1], {w[{-1}, {sz}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/
      (4*s) + J[{Omega[1], {w[{-1}, {sz}]}, {w[{0}, {z}]}, {}}, s]/(3*s) - 
     J[{Omega[1], {w[{-1}, {sz}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(12*s) + 
     J[{Omega[1], {w[{-1}, {sz}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/
      (4*s) - J[{Omega[1], {w[{-1}, {sz}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/
      (4*s) - (2*J[{Omega[1], {w[{-1}, {sz}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (5*J[{Omega[1], {w[{-1}, {sz}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/
      (12*s) - (2*J[{Omega[1], {w[{-1}, {sz}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + J[{Omega[1], {w[{-1}, {sz}]}, 
        {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s]/(4*s) + 
     J[{Omega[1], {w[{-1}, {sz}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/
      (4*s) - (Pi^2*J[{Omega[1], {w[{1}, {sz}]}, {}, {}}, s])/(36*s) - 
     J[{Omega[1], {w[{1}, {sz}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/(4*s) + 
     J[{Omega[1], {w[{1}, {sz}]}, {w[{0}, {z}]}, {}}, s]/(3*s) - 
     J[{Omega[1], {w[{1}, {sz}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(12*s) + 
     J[{Omega[1], {w[{1}, {sz}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/
      (4*s) - J[{Omega[1], {w[{1}, {sz}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/
      (4*s) - (2*J[{Omega[1], {w[{1}, {sz}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (5*J[{Omega[1], {w[{1}, {sz}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/
      (12*s) - (2*J[{Omega[1], {w[{1}, {sz}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + J[{Omega[1], {w[{1}, {sz}]}, 
        {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s]/(4*s) + 
     J[{Omega[1], {w[{1}, {sz}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/(4*s) + 
     (5*Pi^2*J[{Omega[1], {w[{1, -1}, {s}]}, {}, {}}, s])/(36*s) + 
     (5*J[{Omega[1], {w[{1, -1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (4*s) - (5*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(4*s) + (5*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (10*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, 
        s])/(3*s) - (25*J[{Omega[1], {w[{1, -1}, {s}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(12*s) + 
     (10*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - (5*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[1], {w[{1, -1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      (4*s) + (5*Pi^2*J[{Omega[1], {w[{1, 1}, {s}]}, {}, {}}, s])/(36*s) + 
     (5*J[{Omega[1], {w[{1, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (4*s) - (5*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(12*s) - 
     (5*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(4*s) + (5*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (10*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - (25*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(12*s) + 
     (10*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) - (5*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[1], {w[{1, 1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      (4*s) + J[{Omega[1], {w[{0}, {s}], w[{-1}, {sz}]}, {w[{0}, {z}]}, {}}, 
       s]/(6*s) + J[{Omega[1], {w[{0}, {s}], w[{1}, {sz}]}, {w[{0}, {z}]}, 
        {}}, s]/(6*s) - (5*J[{Omega[1], {w[{0}, {s}], w[{1, -1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(6*s) - 
     (5*J[{Omega[1], {w[{0}, {s}], w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (6*s) - J[{Omega[1], {w[{1}, {s}], w[{-1}, {sz}]}, {w[{0}, {z}]}, {}}, 
       s]/(3*s) - J[{Omega[1], {w[{1}, {s}], w[{1}, {sz}]}, {w[{0}, {z}]}, 
        {}}, s]/(3*s) + (5*J[{Omega[1], {w[{1}, {s}], w[{1, -1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[1], {w[{1}, {s}], w[{1, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - (5*Pi^2*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(24*s) - 
     (15*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (25*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*Pi^2*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (24*s) - (15*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (25*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     ((30 + Pi^2)*J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, 
        s])/(12*s) - (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) - J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
        {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(4*s) + 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (2*J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (2*J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     ((30 + Pi^2)*J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, 
        s])/(12*s) - (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) - J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
        {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(4*s) + 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (2*J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (2*J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (3*J[{Omega[1], {w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*(8 + Pi^2)*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(16*s) + 
     (5*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(16*s) - 
     (45*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) - 
     (45*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(16*s) + 
     (45*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (75*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (45*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (45*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (5*(8 + Pi^2)*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(16*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(16*s) + 
     (45*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) - 
     (15*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) + 
     (45*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(16*s) - 
     (45*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) - 
     (15*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (75*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (15*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (45*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (45*J[{Omega[1], {w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (5*Pi^2*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {}, {}}, 
        s])/(24*s) + (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (25*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*Pi^2*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (24*s) + (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (25*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     ((30 + Pi^2)*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, 
        s])/(12*s) + (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) + J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
        {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(4*s) - 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (2*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (2*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     ((30 + Pi^2)*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, 
        s])/(12*s) + (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) + J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
        {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(4*s) - 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (2*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (2*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*(8 + Pi^2)*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(16*s) - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(16*s) + 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) + 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(16*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (75*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (5*(8 + Pi^2)*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(16*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(16*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) + 
     (15*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(16*s) + 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(16*s) + 
     (15*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (75*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (15*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(16*s) + 
     (5*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) + J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], 
         w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/(2*s) - 
     (5*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) + J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], 
         w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/(2*s) + 
     (5*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(4*s) - 
     (15*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) + 
     (15*J[{Omega[1], {w[{0}, {s}], w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) - J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], 
         w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/(2*s) + 
     (5*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) - J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], 
         w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/(2*s) - 
     (5*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(4*s) + 
     (15*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) - 
     (15*J[{Omega[1], {w[{0}, {s}], w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], 
         w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/s + 
     (5*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], 
         w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/s - 
     (5*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) + 
     (15*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - 
     (15*J[{Omega[1], {w[{1}, {s}], w[{1}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) + J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], 
         w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/s - 
     (5*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) + J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], 
         w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/s + 
     (5*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) - 
     (15*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) + 
     (15*J[{Omega[1], {w[{1}, {s}], w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) - J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], 
         w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/(2*s) + 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) - J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], 
         w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/(2*s) - 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(4*s) + 
     (15*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) - 
     (15*J[{Omega[1], {w[{1}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) + J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], 
         w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/(2*s) - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) + J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], 
         w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s]/(2*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(4*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(4*s) + 
     (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(8*s))}


==> anc/Data/kite2-transform <==
Print["Transformation matrix for kite2 to A+Bep form."]
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*(-1 + \[Epsilon]))/(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(1 - \[Epsilon])/(-1 + 2*\[Epsilon]), 0, 
  (3*z1*(-1 + \[Epsilon]))/(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-2*(-1 + \[Epsilon])^2)/(-1 + 3*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, (-1 + \[Epsilon])^2, 0, 0, 0, 0, 0, 0, 0}, 
 {(1 - \[Epsilon])/(s*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 
  (3*(-1 + s)*(-1 + \[Epsilon]))/(s*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0}, 
 {(2 + 2*s - 12*\[Epsilon] - 11*s*\[Epsilon] + 18*\[Epsilon]^2 + 
    16*s*\[Epsilon]^2 - 8*\[Epsilon]^3 - 7*s*\[Epsilon]^3)/
   (2*s*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3)), 0, 0, 0, 
  0, 0, ((-1 + s)*(-1 + \[Epsilon])^2*(-2 + 8*\[Epsilon] + s*\[Epsilon]))/
   (2*s*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3)), 
  -((2 + s)*z1*(-1 + \[Epsilon])^2*\[Epsilon])/
   (2*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3)), 0, 0, 0, 0}, 
 {(2 + s - 12*\[Epsilon] - 5*s*\[Epsilon] + 18*\[Epsilon]^2 + 
    7*s*\[Epsilon]^2 - 8*\[Epsilon]^3 - 3*s*\[Epsilon]^3)/
   (4*s*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 
  ((-1 + \[Epsilon])^2*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
   (4*s*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)), 
  -(z1*(-1 + \[Epsilon])^2*\[Epsilon])/
   (2*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)), 0, 0, 0, 0}, 
 {(-1 + 2*\[Epsilon] - \[Epsilon]^2)/(-1 + 2*\[Epsilon])^2, 
  (-3*(1 - 2*\[Epsilon] + \[Epsilon]^2))/(2*(-1 + 2*\[Epsilon])^2), 0, 
  (-3 + 17*\[Epsilon] - 25*\[Epsilon]^2 + 11*\[Epsilon]^3)/
   ((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (5*(1 - 2*\[Epsilon] + \[Epsilon]^2))/(-1 + 2*\[Epsilon])^2, 0, 0, 0, 
  (z1*(-1 + \[Epsilon])^2)/(-1 + 2*\[Epsilon])^2, 0, 0, 0}, 
 {-((-1 + \[Epsilon])^2*(-1 + 4*\[Epsilon]))/(2*s*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (-3*(-1 + \[Epsilon])^2)/(s*(-1 + 2*\[Epsilon])^2), 
  0, 0, 0, 0, ((-1 + \[Epsilon])^2*(-2 - 3*s + \[Epsilon] + 14*s*\[Epsilon]))/
   (10*s*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  -(z1*(-1 + \[Epsilon])^2*\[Epsilon])/(2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), 0, (9*(-1 + s)*(-1 + \[Epsilon])^2)/
   (5*s*(-1 + 2*\[Epsilon])^2), 0, 0}, 
 {(1 - 2*\[Epsilon] + \[Epsilon]^2)/(s*(-1 + 2*\[Epsilon])^2), 0, 
  (-3*z1*(-1 + \[Epsilon])^2)/(s*(-1 + 2*\[Epsilon])^2), 0, 0, 
  (-3*(-1 + s + 2*\[Epsilon] - 2*s*\[Epsilon] - \[Epsilon]^2 + 
     s*\[Epsilon]^2))/(s*(-1 + 2*\[Epsilon])^2), 0, 0, 0, 0, 
  (3*(-1 + s)*z1*(-1 + \[Epsilon])^2)/(s*(-1 + 2*\[Epsilon])^2), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(-1 + \[Epsilon])^2/
   (3*s*(-\[Epsilon] + 2*\[Epsilon]^2))}}


==> anc/Data/kite2-transform-2d <==
Print["Transformation matrix for kite2 to A+Bep form."]
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*(-1 + \[Epsilon]))/(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(1 - \[Epsilon])/(-1 + 2*\[Epsilon]), 0, 
  (3*z1*(-1 + \[Epsilon]))/(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((-1 + \[Epsilon])^2*\[Epsilon])/((-9 + s)*(1 + 2*\[Epsilon])), 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, ((-1 + \[Epsilon])^2*\[Epsilon])/
   (-9 + s), 0, 0, 0, 0, 0, 0, 0}, {(1 - \[Epsilon])/(s*(-1 + 2*\[Epsilon])), 
  0, 0, 0, 0, (3*(-1 + s)*(-1 + \[Epsilon]))/(s*(-1 + 2*\[Epsilon])), 0, 0, 
  0, 0, 0, 0}, {(2 + 2*s - 12*\[Epsilon] - 11*s*\[Epsilon] + 
    18*\[Epsilon]^2 + 16*s*\[Epsilon]^2 - 8*\[Epsilon]^3 - 7*s*\[Epsilon]^3)/
   (2*s*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3)), 0, 0, 0, 
  0, 0, (40*(-1 + s)*(-1 + \[Epsilon])^2*(-2 + 8*\[Epsilon] + s*\[Epsilon]))/
   (s*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3)), 
  (-60*(2 + s)*z1*(-1 + \[Epsilon])^2*\[Epsilon])/
   (-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3), 0, 0, 0, 0}, 
 {(2 + s - 12*\[Epsilon] - 5*s*\[Epsilon] + 18*\[Epsilon]^2 + 
    7*s*\[Epsilon]^2 - 8*\[Epsilon]^3 - 3*s*\[Epsilon]^3)/
   (4*s*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 
  (20*(-1 + \[Epsilon])^2*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
   (s*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)), 
  (-60*z1*(-1 + \[Epsilon])^2*\[Epsilon])/(1 - 5*\[Epsilon] + 
    6*\[Epsilon]^2), 0, 0, 0, 0}, 
 {(1 - 7*\[Epsilon] + 11*\[Epsilon]^2 - 5*\[Epsilon]^3)/
   (4*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (-3*(1 - 2*\[Epsilon] + \[Epsilon]^2))/(2*(-1 + 2*\[Epsilon])^2), 0, 
  (18*\[Epsilon] - 5*s*\[Epsilon] + 2*s^2*\[Epsilon] - 35*s*\[Epsilon]^2 - 
    8*s^2*\[Epsilon]^2 - 54*\[Epsilon]^3 + 85*s*\[Epsilon]^3 + 
    10*s^2*\[Epsilon]^3 + 36*\[Epsilon]^4 - 45*s*\[Epsilon]^4 - 
    4*s^2*\[Epsilon]^4)/(12*(-9 + s)*s*(-1 + 2*\[Epsilon])^2*
    (1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (\[Epsilon] - s*\[Epsilon] - 2*\[Epsilon]^2 + 2*s*\[Epsilon]^2 + 
    \[Epsilon]^3 - s*\[Epsilon]^3)/(2*s*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), 0, 0, 0, (z1*(-1 + \[Epsilon])^2*\[Epsilon])/
   ((-1 + 2*\[Epsilon])^2*(1 + 2*\[Epsilon])), 0, 0, 0}, 
 {-((-1 + \[Epsilon])^2*(-1 + 4*\[Epsilon]))/(2*s*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (-3*(-1 + \[Epsilon])^2)/(s*(-1 + 2*\[Epsilon])^2), 
  0, 0, 0, 0, (8*(-1 + \[Epsilon])^2*(-2 - 3*s + \[Epsilon] + 
     14*s*\[Epsilon]))/(s*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (-60*z1*(-1 + \[Epsilon])^2*\[Epsilon])/((-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), 0, (9*(-1 + s)*(-1 + \[Epsilon])^2)/
   (s*(-1 + 2*\[Epsilon])^2), 0, 0}, 
 {(1 - 2*\[Epsilon] + \[Epsilon]^2)/(s*(-1 + 2*\[Epsilon])^2), 0, 
  (-3*z1*(-1 + \[Epsilon])^2)/(s*(-1 + 2*\[Epsilon])^2), 0, 0, 
  (-3*(-1 + s + 2*\[Epsilon] - 2*s*\[Epsilon] - \[Epsilon]^2 + 
     s*\[Epsilon]^2))/(s*(-1 + 2*\[Epsilon])^2), 0, 0, 0, 0, 
  (9*(-1 + s)*z1*(-1 + \[Epsilon])^2)/(s*(-1 + 2*\[Epsilon])^2), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + \[Epsilon])^2/(s*(-1 + 4*\[Epsilon]^2)))}}


==> anc/Data/kite3-A+Bep <==
Print["Matrix for kite3 in A+Bep form."]
{{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*z1*\[Epsilon])/(3*(-4 + s)), 0, -(\[Epsilon]/(-4 + s)), 0, 0, 0, 0, 0}, 
 {(2*(-1 + 3*\[Epsilon]))/((-7 + s)*s), 0, 0, 
  (-2*(-2 - \[Epsilon] + s*\[Epsilon]))/((-7 + s)*s), 
  -(((-3 + s)*(-1 + 3*\[Epsilon]))/((-7 + s)*s)), 0, 0, 0}, 
 {(-2*(-9 + 27*\[Epsilon] - 16*s*\[Epsilon] + s^2*\[Epsilon]))/
   ((-9 + s)*(-7 + s)*(-1 + s)*s), 0, 0, 
  (-2*(18 + 9*\[Epsilon] + 2*s*\[Epsilon] + s^2*\[Epsilon]))/
   ((-9 + s)*(-7 + s)*(-1 + s)*s), 
  -((-27 + 30*s - 3*s^2 + 81*\[Epsilon] + 23*s*\[Epsilon] - 
     9*s^2*\[Epsilon] + s^3*\[Epsilon])/((-9 + s)*(-7 + s)*(-1 + s)*s)), 0, 
  0, 0}, {(-2*z1*(-36 - 10*s + s^2 + 9*\[Epsilon] + 69*s*\[Epsilon] - 
     19*s^2*\[Epsilon] + s^3*\[Epsilon]))/((-9 + s)*(-7 + s)*(-4 + s)*
    (-1 + s)), -((z1*\[Epsilon])/(-4 + s)), 0, 
  -((z1*(144 + 40*s - 4*s^2 + 27*\[Epsilon] + 135*s*\[Epsilon] - 
      47*s^2*\[Epsilon] + 5*s^3*\[Epsilon]))/((-9 + s)*(-7 + s)*(-4 + s)*
     (-1 + s))), -((z1*(144 - 205*s + 66*s^2 - 5*s^3 + 27*\[Epsilon] + 
      625*s*\[Epsilon] - 187*s^2*\[Epsilon] + 15*s^3*\[Epsilon]))/
    ((-9 + s)*(-7 + s)*(-4 + s)*(-1 + s))), -(\[Epsilon]/(-4 + s)), 0, 0}, 
 {0, 0, (z1*\[Epsilon])/(-4 + s), 0, 0, 0, (-2*\[Epsilon])/(-4 + s), 0}, 
 {-((-11 + s)*\[Epsilon])/(2*(-7 + s)*(-3 + s)), 0, 
  (-3*z1*\[Epsilon])/((-4 + s)*(-3 + s)), ((-11 + s)*\[Epsilon])/
   ((-7 + s)*(-3 + s)), ((-11 + s)*\[Epsilon])/((-7 + s)*(-3 + s)), 
  -((z1*\[Epsilon])/((-4 + s)*(-3 + s))), (3*\[Epsilon])/(2*(-3 + s)), 
  -(\[Epsilon]/(-3 + s))}}


==> anc/Data/kite3-A+Bep-2d <==
Print["Matrix for kite3 in A+Bep form."]
{{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(z1*\[Epsilon])/(3*(-4 + s)), 0, -(\[Epsilon]/(-4 + s)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, -((-9 - 18*\[Epsilon] + 2*s*\[Epsilon])/((-9 + s)*s)), 
  (3*(1 + 2*\[Epsilon]))/s, 0, 0, 0}, {(-2*\[Epsilon])/(-1 + s), 0, 0, 
  ((-3 + s)*(1 + 3*\[Epsilon]))/((-9 + s)*(-1 + s)*s), 
  -((-9 + s - 27*\[Epsilon] + 10*s*\[Epsilon] + s^2*\[Epsilon])/
    ((-9 + s)*(-1 + s)*s)), 0, 0, 0}, {(z1*(1 + 2*\[Epsilon]))/(4*(-4 + s)), 
  (z1*(-1 + 2*\[Epsilon]))/(2*(-4 + s)), 0, (3*z1*(1 + 3*\[Epsilon]))/
   (4*(-9 + s)*(-4 + s)), (-15*z1*(1 + 2*\[Epsilon]))/(4*(-9 + s)*(-4 + s)), 
  -(\[Epsilon]/(-4 + s)), 0, 0}, {0, 0, (2*z1*\[Epsilon])/(3*(-4 + s)), 0, 0, 
  0, (-2*\[Epsilon])/(-4 + s), 0}, 
 {0, 0, (-12*z1*(1 + 2*\[Epsilon]))/((-4 + s)*(-3 + s)), 
  ((-6 + s)*\[Epsilon])/(3*(-9 + s)*(-3 + s)), 0, 
  (-4*z1*\[Epsilon])/((-4 + s)*(-3 + s)), (9*(1 + 2*\[Epsilon]))/(-3 + s), 
  -(\[Epsilon]/(-3 + s))}}


==> anc/Data/kite3-masters-results-J-integrals <==
Print["Results for kite3 masters with 4d sunsets."]
{j[kite3, 0, 0, 0, 1, 1] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3, j[kite3, 0, 0, 1, 1, 1] -> 
  (-42 - Pi^2 + 54*S2)/4 - 3/(2*\[Epsilon]^2) - 9/(2*\[Epsilon]) + 
   T1ep*\[Epsilon], j[kite3, 0, 1, 0, 1, 1] -> 
  -7 - Pi^2/6 - \[Epsilon]^(-2) - 
   3*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   (-3 - z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/\[Epsilon] + 
   z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   \[Epsilon]*(-((42 + Pi^2)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/
      6 + 3*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] - 
     z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + (-90 - 3*Pi^2 + 4*Zeta[3])/6), j[sunset4d, 2, 1, 1] -> 
  (-9 + Pi^2)/6 + 1/(2*\[Epsilon]^2) + 1/(2*\[Epsilon]) + 
   J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
   J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s] + 
   J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
   J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
   J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
   J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
   J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
   J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
   J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}]}}, s] + 
   J[{Theta[y^(-1)], {}, {w[{0}, {z}]}, {}}, s] - 
   J[{Theta[y], {}, {}, {w[{0}, {y}]}}, s] + 
   J[{Theta[y], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*(-3*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (3 + Pi^2/6)*J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s] - 
     J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {}}, s])/6 + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Omega[0], {}, {w[{y}, {z}]}, {}}, s])/6 - 
     J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] - 
     J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
      s] + 2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, 
       {}}, s] - J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, 
      s] + 2*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] - J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s] + 4*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     3*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
      s] + 4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 3*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 2*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] + J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
       {}}, s] - (Pi^2*J[{Theta[y^(-1)], {}, {}, {}}, s])/6 + 
     3*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     3*J[{Theta[y^(-1)], {}, {w[{0}, {z}]}, {}}, s] + 
     J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[y^(-1)], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     (Pi^2*J[{Theta[y], {}, {}, {}}, s])/6 - 
     3*J[{Theta[y], {}, {}, {w[{0}, {y}]}}, s] - 
     J[{Theta[y], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     3*J[{Theta[y], {}, {w[{0}, {z}]}, {}}, s] - 
     J[{Theta[y], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     2*J[{Theta[y], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[y], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Theta[y], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[y], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*J[{Theta[y], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[y], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (-27 - Pi^2 + 22*Zeta[3])/6), j[sunset4d, 3, 1, 1] -> 
  1/2 + 1/(2*\[Epsilon]) - J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s]/2 - 
   J[{Theta[1], {}, {}, {w[{0}, {y}]}}, s]/2 + 
   J[{Theta[1], {}, {w[{0}, {z}]}, {}}, s]/2 + 
   J[{Theta[2], {}, {}, {w[{0}, {y}]}}, s]/2 + 
   J[{Theta[2], {}, {w[{0}, {z}]}, {}}, s]/2 - 
   J[{Theta[3], {}, {w[{0}, {z}]}, {}}, s]/2 + 
   J[{Theta[4], {}, {w[{0}, {z}]}, {}}, s]/2 + 
   \[Epsilon]*(Pi^2/4 + 2*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] + J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     2*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (Pi^2*J[{Theta[1], {}, {}, {}}, s])/12 - 
     J[{Theta[1], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/2 - 
     J[{Theta[1], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/2 + 
     J[{Theta[1], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[1], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/2 - 
     2*J[{Theta[1], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[1], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     2*J[{Theta[1], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[1], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[1], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/2 - 
     (Pi^2*J[{Theta[2], {}, {}, {}}, s])/12 - 
     J[{Theta[2], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     J[{Theta[2], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/2 - 
     J[{Theta[2], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[2], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[2], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Theta[2], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[2], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s]/2 + 
     J[{Theta[2], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (Pi^2*J[{Theta[3], {}, {}, {}}, s])/12 + 
     (3*J[{Theta[3], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     J[{Theta[3], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/4 - 
     (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (3*J[{Theta[3], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     2*J[{Theta[3], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (5*J[{Theta[3], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     2*J[{Theta[3], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (3*J[{Theta[3], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (Pi^2*J[{Theta[4], {}, {}, {}}, s])/12 - 
     (3*J[{Theta[4], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 - 
     J[{Theta[4], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/4 + 
     (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (3*J[{Theta[4], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     2*J[{Theta[4], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[4], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     2*J[{Theta[4], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (3*J[{Theta[4], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4), 
 j[kite3, 0, 1, 1, 1, 1] -> (132 + 5*Pi^2 - 162*S2)/24 + 1/(2*\[Epsilon]^2) + 
   (3*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 - 
   J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s] + 
   (3*J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
   (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
   (3*J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
   (3*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
   (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
   (3*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
   (5*(-12 + Pi^2)*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {}, {}}, s])/96 + 
   (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
    8 + (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 + 
   (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
    8 - (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/8 - 
   (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
    8 - (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
      s])/8 - (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/8 + 
   (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
    8 - (2*(-33 + Pi^2)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/9 + 
   (5/2 + z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/\[Epsilon] - 
   (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
    3 - 2*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] - 
   (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
    3 + (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/3 + 
   (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
    3 + (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
      s])/3 + (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/3 - 
   (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
    3 + (19*(-24 + Pi^2)*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {}, {}}, s])/72 + 
   (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
    6 + (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
      s])/6 - (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/6 - 
   (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
    6 - (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
       {}}, s])/6 - (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, 
       {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/6 + 
   (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
    6 - (3*(-12 + Pi^2)*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {}, {}}, s])/32 - 
   (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
    8 - (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 - 
   (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
    8 + (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/8 + 
   (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
    8 + (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
      s])/8 + (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/8 - 
   (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
    8 - (2*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 + 
   (2*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 + 
   (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 - 
   (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 - 
   z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] - 
   (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/8 + 
   (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 + 
   (8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/3 - 
   (8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 - 
   (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/6 + 
   (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 + 
   (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/8 - 
   (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 + 
   (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/8 + 
   (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 - 
   2*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s] - 
   2*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] - 
   (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/8 - 
   (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 + 
   (2*z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 - 
   (z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/3 - 
   (z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 + 
   (z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/3 - 
   (z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 - 
   (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 + 
   (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/12 + 
   (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/12 - 
   (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/12 + 
   (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/12 + 
   (2*z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 - 
   (z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/3 - 
   (z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 + 
   (z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/3 - 
   (z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 - 
   (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 + 
   (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/12 + 
   (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/12 - 
   (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/12 + 
   (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/12 - 
   (5*J[{Theta[1], {}, {}, {w[{0}, {y}]}}, s])/2 + 
   (5*J[{Theta[1], {}, {w[{0}, {z}]}, {}}, s])/2 + 
   (5*J[{Theta[2], {}, {}, {w[{0}, {y}]}}, s])/2 + 
   (5*J[{Theta[2], {}, {w[{0}, {z}]}, {}}, s])/2 - 
   (5*J[{Theta[3], {}, {w[{0}, {z}]}, {}}, s])/2 + 
   (5*J[{Theta[4], {}, {w[{0}, {z}]}, {}}, s])/2 + 
   (3*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}]}}, s])/2 + 
   (3*J[{Theta[y^(-1)], {}, {w[{0}, {z}]}, {}}, s])/2 - 
   (3*J[{Theta[y], {}, {}, {w[{0}, {y}]}}, s])/2 + 
   (3*J[{Theta[y], {}, {w[{0}, {z}]}, {}}, s])/2 + 
   \[Epsilon]*(6*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (3*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/
      2 + (-5 + Pi^2/4)*J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     (3*J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 + 
     (Pi^2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {}}, s])/4 - 
     5*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Omega[0], {}, {w[{y}, {z}]}, {}}, s])/4 - 
     2*J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 + 
     4*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     3*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     (3*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     4*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     5*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/2 + 
     3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     2*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     3*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     6*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (9*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/
      2 + 6*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] - (3*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s] + 6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 - 3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     6*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/
      2 - 6*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 3*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] + (3*J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/6 + (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/8 + 
     (5*(12 + Pi^2)*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      48 + (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/12 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/8 + 
     (5*Pi^2*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, {}}, s])/
      48 + (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/24 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/4 - 
     (5*Pi^2*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}]}, {}}, s])/48 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      3 - (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/24 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, 
        s])/3 - (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (15*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (15*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (7*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/6 - (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/3 - 
     (4*(9 + Pi^2)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      9 - (17*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 - 
     (4*Pi^2*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, {}}, s])/
      9 + (5*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 + 
     (4*Pi^2*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}]}, {}}, s])/9 + 
     (41*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      6 + (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 + 
     8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] - (7*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/6 - (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/3 + 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, 
        {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/6 + (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/3 - 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (41*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, 
        s])/6 + (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {w[{0}, {y}]}}, s])/3 - 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (32*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     (32*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (32*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (32*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (32*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     (32*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (16*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/3 + (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/6 + 
     (19*Pi^2*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/36 + 
     (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      3 + (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/6 + 
     (19*Pi^2*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, {}}, s])/
      36 - (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 - 
     (19*Pi^2*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}]}, {}}, s])/36 - 
     (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      3 - (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/6 - 
     (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/3 + (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 - (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/6 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (35*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, 
        s])/3 - (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {w[{0}, {y}]}}, s])/6 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 + 
     (38*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (38*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 + 
     (38*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (38*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/6 - 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (38*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (38*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[0], {w[{7}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/2 - (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/8 - 
     (3*(12 + Pi^2)*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      16 - (27*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/8 - 
     (3*Pi^2*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, {}}, s])/
      16 + (45*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     (3*Pi^2*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}]}, {}}, s])/16 + 
     9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + (45*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (27*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{0}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (27*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (9*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {w[{y}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{1, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 - 
     (5*z1*J[{Omega[0], {w[{1, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/3 + 
     (Pi^2*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {}, {}}, s])/9 + 
     z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] - (49*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      6 + (z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, 
        {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] + (8*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (5*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (8*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] - z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     (Pi^2*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {}, {}}, s])/9 - 
     z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] + (49*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      6 - (z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, 
        {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     (8*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (5*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, 
        s])/3 + z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     (19*Pi^2*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {}, {}}, s])/36 - 
     (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/4 + 18*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] - 
     (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 + (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/4 - (38*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (95*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/12 - (38*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (19*z1*J[{Omega[0], {w[{7, -1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (19*Pi^2*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {}, {}}, 
        s])/36 + (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/4 - 
     18*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] + 
     (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 - (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/4 + (38*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (95*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/12 + (38*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (19*z1*J[{Omega[0], {w[{7, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - 9*z1*J[{Omega[0], {w[{9, -1}, {z[1]}]}, {w[{0}, {z}]}, 
        {}}, s] + 9*z1*J[{Omega[0], {w[{9, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
       s] - (5*(-12 + Pi^2)*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, 
         {}, {}}, s])/96 - (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, 
         {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/8 - (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 - 
     (5*z1*J[{Omega[0], {w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (2*(-33 + Pi^2)*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
        s])/9 + (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 + 
     2*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
       s] + (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (19*(-24 + Pi^2)*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, {}, {}}, 
        s])/72 - (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 + 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 + 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 + 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/6 + 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 - 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/6 + 
     (3*(-12 + Pi^2)*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, {}, {}}, 
        s])/32 + (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/8 + (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/8 - 
     (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (9*z1*J[{Omega[0], {w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (2*z1*J[{Omega[0], {w[{4}, {s}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/3 - (2*z1*J[{Omega[0], {w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/6 + (19*z1*J[{Omega[0], {w[{4}, {s}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/6 + 
     z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] - (5*Pi^2*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {}, {}}, s])/48 - 
     (35*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/12 - 
     (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/8 + (35*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/12 - (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 
     (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/8 - (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     (15*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/8 - (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (5*z1*J[{Omega[1], {w[{1, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (4*Pi^2*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {}, {}}, s])/9 + 
     (73*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/6 + 
     (8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/3 - (73*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/6 + (8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (16*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/3 + (32*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] + (32*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (16*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (8*z1*J[{Omega[1], {w[{4, y}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, 
        s])/3 - (19*Pi^2*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {}, {}}, s])/
      36 - 18*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s] - 
     (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/6 + 18*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] - 
     (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/6 + (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 - 
     (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/6 - (38*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 - (38*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[1], {w[{7, y}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/6 + (3*Pi^2*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {}, {}}, 
        s])/16 + (45*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/4 + (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/8 - 
     (45*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/4 + 
     (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/8 - (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/8 + (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (27*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/8 + (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (9*z1*J[{Omega[1], {w[{9, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (5*z1*J[{Omega[1], {w[{4}, {s}], w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/8 - (5*z1*J[{Omega[1], {w[{4}, {s}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/8 - 
     (8*z1*J[{Omega[1], {w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/3 + (8*z1*J[{Omega[1], {w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[1], {w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[1], {w[{4}, {s}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/6 - (9*z1*J[{Omega[1], {w[{4}, {s}], w[{9, y}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[1], {w[{4}, {s}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/8 - (5*Pi^2*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/48 + (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/4 - 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/4 + 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/4 + 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (5*z1*J[{Omega[2], {w[{1, y^(-1)}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (Pi^2*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {}, 
         {}}, s])/3 - 4*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {}, 
        {w[{0}, {y}]}}, s] + 4*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {}, 
        {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     4*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] - 
     2*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] + 4*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, 
        {w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     8*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 4*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, 
        {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     8*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 2*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, 
        {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*z1*J[{Omega[2], {w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s] + (3*Pi^2*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/16 - (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/4 + 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/4 - 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/4 - 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 - 
     (9*z1*J[{Omega[2], {w[{9, y^(-1)}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - 
     (5*z1*J[{Omega[2], {w[{4}, {s}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/8 - 
     (5*z1*J[{Omega[2], {w[{4}, {s}], w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/8 + 2*z1*J[{Omega[2], {w[{4}, {s}], w[{4, y^(-1)}, 
          {z[1]}]}, {}, {w[{0}, {y}]}}, s] + 
     2*z1*J[{Omega[2], {w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
        {}}, s] + (9*z1*J[{Omega[2], {w[{4}, {s}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[2], {w[{4}, {s}], w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/8 - (5*z1*J[{Omega[3], {w[{1, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/3 + (5*z1*J[{Omega[3], {w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/6 + 
     (5*z1*J[{Omega[3], {w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 - 
     (5*z1*J[{Omega[3], {w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/6 + 
     (5*z1*J[{Omega[3], {w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 - 
     (Pi^2*z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {}, {}}, s])/9 - 
     z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] + (49*z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      6 - (z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, 
        {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     (8*z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (5*z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (8*z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, 
        s])/3 + z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + z1*J[{Omega[3], {w[{4, 1}, {z[1]}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (Pi^2*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {}, {}}, s])/18 - 
     (49*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/
      12 + (2*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 - 
     (49*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      12 - (z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (2*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (4*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (2*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (4*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (2*z1*J[{Omega[3], {w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (Pi^2*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {}, {}}, s])/
      18 + (49*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/
      12 + (z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/3 - 
     (49*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/12 + 
     (z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      3 - (2*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      3 + (4*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] + (4*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (2*z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 - (z1*J[{Omega[3], {w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*Pi^2*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {}, {}}, s])/36 + 
     (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/4 - 18*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] + 
     (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 - (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/4 + (38*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (95*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/12 + (38*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (19*z1*J[{Omega[3], {w[{7, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (19*Pi^2*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {}, 
         {}}, s])/72 + 9*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {}, 
        {w[{0}, {y}]}}, s] - 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/6 + 
     9*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] + 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/12 - 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 - 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/12 + 
     (19*z1*J[{Omega[3], {w[{7, y^(-1)}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 - 
     (19*Pi^2*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {}, {}}, s])/72 - 
     9*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s] - 
     (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/12 + 9*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] - 
     (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 + (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 - (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 + 
     (19*z1*J[{Omega[3], {w[{7, y}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/12 + 9*z1*J[{Omega[3], {w[{9, 1}, {z[1]}]}, {w[{0}, {z}]}, 
        {}}, s] - (9*z1*J[{Omega[3], {w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/2 - 
     (9*z1*J[{Omega[3], {w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 + 
     (9*z1*J[{Omega[3], {w[{9, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/2 - 
     (9*z1*J[{Omega[3], {w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 - 
     (2*z1*J[{Omega[3], {w[{4}, {s}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/3 + (z1*J[{Omega[3], {w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/3 + 
     (z1*J[{Omega[3], {w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/3 - (z1*J[{Omega[3], {w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/3 + 
     (z1*J[{Omega[3], {w[{4}, {s}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/3 + (19*z1*J[{Omega[3], {w[{4}, {s}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/6 - 
     (19*z1*J[{Omega[3], {w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/12 - 
     (19*z1*J[{Omega[3], {w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/12 + 
     (19*z1*J[{Omega[3], {w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/12 - 
     (19*z1*J[{Omega[3], {w[{4}, {s}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/12 - (5*z1*J[{Omega[4], {w[{1, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/3 + 
     (5*z1*J[{Omega[4], {w[{1, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/6 + 
     (5*z1*J[{Omega[4], {w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 - 
     (5*z1*J[{Omega[4], {w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/6 + 
     (5*z1*J[{Omega[4], {w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/6 - 
     (Pi^2*z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {}, {}}, s])/9 - 
     z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] + (49*z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      6 - (z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, 
        {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] - (8*z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (5*z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 - (8*z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] + z1*J[{Omega[4], {w[{4, -1}, {z[1]}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (Pi^2*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {}, {}}, s])/18 - 
     (49*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/
      12 + (2*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/3 - 
     (49*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
      12 - (z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (2*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (4*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (2*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (4*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (2*z1*J[{Omega[4], {w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 + (Pi^2*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {}, {}}, s])/
      18 + (49*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/
      12 + (z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/3 - 
     (49*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/12 + 
     (z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      3 - (2*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/3 + 
     (z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      3 + (4*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] + (4*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (2*z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/3 - (z1*J[{Omega[4], {w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*Pi^2*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {}, {}}, s])/36 + 
     (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/4 - 18*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] + 
     (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 - (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/4 + (38*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (95*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/12 + (38*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 - 
     (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (19*z1*J[{Omega[4], {w[{7, -1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (19*Pi^2*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {}, 
         {}}, s])/72 + 9*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {}, 
        {w[{0}, {y}]}}, s] - 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/6 + 
     9*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] + 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/12 - 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 - 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/12 + 
     (19*z1*J[{Omega[4], {w[{7, y^(-1)}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 - 
     (19*Pi^2*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {}, {}}, s])/72 - 
     9*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s] - 
     (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/12 + 9*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] - 
     (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 + (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/6 - 
     (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/12 - (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/6 + 
     (19*z1*J[{Omega[4], {w[{7, y}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/12 + 9*z1*J[{Omega[4], {w[{9, -1}, {z[1]}]}, {w[{0}, {z}]}, 
        {}}, s] - (9*z1*J[{Omega[4], {w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/2 - 
     (9*z1*J[{Omega[4], {w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 + 
     (9*z1*J[{Omega[4], {w[{9, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/2 - 
     (9*z1*J[{Omega[4], {w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 - 
     (2*z1*J[{Omega[4], {w[{4}, {s}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/3 + (z1*J[{Omega[4], {w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/3 + 
     (z1*J[{Omega[4], {w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/3 - (z1*J[{Omega[4], {w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/3 + 
     (z1*J[{Omega[4], {w[{4}, {s}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/3 + (19*z1*J[{Omega[4], {w[{4}, {s}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/6 - 
     (19*z1*J[{Omega[4], {w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/12 - 
     (19*z1*J[{Omega[4], {w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/12 + 
     (19*z1*J[{Omega[4], {w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/12 - 
     (19*z1*J[{Omega[4], {w[{4}, {s}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/12 - (5*Pi^2*J[{Theta[1], {}, {}, {}}, s])/12 - 
     10*J[{Theta[1], {}, {}, {w[{0}, {y}]}}, s] - 
     (5*J[{Theta[1], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 + 
     10*J[{Theta[1], {}, {w[{0}, {z}]}, {}}, s] - 
     (5*J[{Theta[1], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     5*J[{Theta[1], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     (5*J[{Theta[1], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     10*J[{Theta[1], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*J[{Theta[1], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     10*J[{Theta[1], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     5*J[{Theta[1], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[1], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (5*Pi^2*J[{Theta[2], {}, {}, {}}, s])/12 + 
     10*J[{Theta[2], {}, {}, {w[{0}, {y}]}}, s] - 
     5*J[{Theta[2], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     10*J[{Theta[2], {}, {w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[2], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     5*J[{Theta[2], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     10*J[{Theta[2], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     5*J[{Theta[2], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     10*J[{Theta[2], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[2], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     5*J[{Theta[2], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*Pi^2*J[{Theta[3], {}, {}, {}}, s])/12 + 
     (15*J[{Theta[3], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 - 
     10*J[{Theta[3], {}, {w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[3], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (15*J[{Theta[3], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (15*J[{Theta[3], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     10*J[{Theta[3], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (25*J[{Theta[3], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     10*J[{Theta[3], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (15*J[{Theta[3], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (15*J[{Theta[3], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (5*Pi^2*J[{Theta[4], {}, {}, {}}, s])/12 - 
     (15*J[{Theta[4], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     10*J[{Theta[4], {}, {w[{0}, {z}]}, {}}, s] - 
     (5*J[{Theta[4], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (15*J[{Theta[4], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (15*J[{Theta[4], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     10*J[{Theta[4], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (25*J[{Theta[4], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     10*J[{Theta[4], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*J[{Theta[4], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (15*J[{Theta[4], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (Pi^2*J[{Theta[y^(-1)], {}, {}, {}}, s])/4 + 
     5*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     5*J[{Theta[y^(-1)], {}, {w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     3*J[{Theta[y^(-1)], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     6*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     3*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     (Pi^2*J[{Theta[y], {}, {}, {}}, s])/4 - 
     5*J[{Theta[y], {}, {}, {w[{0}, {y}]}}, s] - 
     (3*J[{Theta[y], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 + 
     5*J[{Theta[y], {}, {w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[y], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     3*J[{Theta[y], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Theta[y], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     6*J[{Theta[y], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*J[{Theta[y], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     6*J[{Theta[y], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[y], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     (z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s]*(1752 + 19*Pi^2 - 
        486*S2 - 768*Zeta[3]))/72 - 
     (5*z1*J[{Omega[0], {w[{1}, {z[1]}]}, {}, {}}, s]*
       (30 + Pi^2 - 36*Zeta[3]))/72 - 
     (3*z1*J[{Omega[0], {w[{9}, {z[1]}]}, {}, {}}, s]*
       (-42 + Pi^2 + 12*Zeta[3]))/8 + 
     (z1*J[{Omega[0], {w[{7}, {z[1]}]}, {}, {}}, s]*(-1296 + 35*Pi^2 + 
        456*Zeta[3]))/36 + (13*Pi^2 + 2*(27 - 81*S2 - 6*T1ep + 74*Zeta[3]))/
      24), j[kite3, 1, 1, 0, 1, 1] -> (72 + Pi^2)/6 + \[Epsilon]^(-2) + 
   8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   (4 + 2*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/\[Epsilon] - 
   2*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   (-2 + 8/s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   \[Epsilon]*(((72 + Pi^2)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/
      3 - 8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
     (-8 + 32/s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s] + 
     2*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + (4*(-4 + s)*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     (2 - 8/s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
        {}, {}}, s] + (2*(48 + Pi^2 - Zeta[3]))/3), 
 j[kite3, 1, 1, 1, 1, 1] -> -((-24 + Pi^2)*G[7, s])/(6*s) + 
   (4*J[{Omega[0], {w[{3}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
   (4*J[{Omega[0], {w[{3}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s - 
   (4*J[{Omega[0], {w[{3}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s - 
   (4*J[{Omega[0], {w[{3}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s - 
   (4*J[{Omega[0], {w[{3}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
   (4*J[{Omega[0], {w[{3}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/
    s + (4*J[{Omega[0], {w[{3}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
    s - (2*J[{Omega[0], {w[{7}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
    s - (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s + 
   (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s + 
   (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s + 
   (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
   (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/
    s - (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
    s + (4*J[{Omega[0], {w[{3, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
   (4*J[{Omega[0], {w[{3, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
   (2*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
   (2*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
   (5*(-12 + Pi^2)*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {}, {}}, 
      s])/(24*s) + (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
   (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
    (2*s) + (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(2*s) - 
   (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(2*s) - 
   (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(2*s) - 
   (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
   (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/(2*s) + 
   (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
   (8*(-15 + Pi^2)*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, 
      s])/(9*s) - (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
   (8*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
    s - (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) + 
   (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) + 
   (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) + 
   (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
   (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
       {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
   (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
   (19*(-24 + Pi^2)*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {}, {}}, 
      s])/(18*s) + (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
   (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) - 
   (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) - 
   (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) - 
   (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
   (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
       {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
   (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
   (3*(-12 + Pi^2)*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {}, {}}, 
      s])/(8*s) - (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
   (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
    (2*s) - (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(2*s) + 
   (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(2*s) + 
   (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(2*s) + 
   (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
   (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/(2*s) - 
   (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
   (8*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) + (8*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) + 
   (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) - (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) - 
   (5*(-12 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {}, {}}, 
      s])/(24*s) - (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
    (2*s) - (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(2*s) + 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(2*s) + 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(2*s) + 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/(2*s) - 
   (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
   (8*(-15 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, 
      s])/(9*s) + (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
   (8*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
    s + (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) - 
   (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) - 
   (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) - 
   (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
   (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
       {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
   (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
   (19*(-24 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {}, {}}, 
      s])/(18*s) - (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
   (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) + 
   (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) + 
   (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(3*s) + 
   (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
   (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
       {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
   (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
   (3*(-12 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {}, {}}, 
      s])/(8*s) + (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
   (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/
    (2*s) + (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s])/(2*s) - 
   (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s])/(2*s) - 
   (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s])/(2*s) - 
   (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
       {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
   (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s])/(2*s) + 
   (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
       {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
   (8*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) - (8*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) - 
   (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) + (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) - 
   (2*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, 
      s])/s - (4*J[{Omega[1], {w[{3, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/s + 
   (4*J[{Omega[1], {w[{3, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
   (2*J[{Omega[1], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/s - 
   (2*J[{Omega[1], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
   (5*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(2*s) + (5*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(2*s) + 
   (32*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(3*s) - (32*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) - 
   (38*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(3*s) + (38*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) + 
   (9*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(2*s) - (9*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(2*s) + 
   (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(2*s) - (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(2*s) - 
   (32*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(3*s) + (32*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) + 
   (38*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(3*s) - (38*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) - 
   (9*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
      s])/(2*s) + (9*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(2*s) + 
   (5*J[{Omega[2], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(2*s) + 
   (5*J[{Omega[2], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(2*s) - 
   (8*J[{Omega[2], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/s - 
   (8*J[{Omega[2], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/s - (9*J[{Omega[2], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(2*s) - 
   (9*J[{Omega[2], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(2*s) - 
   (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(2*s) - 
   (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(2*s) + 
   (8*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/s + 
   (8*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/s + (9*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(2*s) + 
   (9*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(2*s) - (4*J[{Omega[3], {w[{3, 1}, {s}]}, {w[{0}, {z}]}, {}}, 
      s])/s + (2*J[{Omega[3], {w[{3, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/
    s + (2*J[{Omega[3], {w[{3, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
   (2*J[{Omega[3], {w[{3, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/s + 
   (2*J[{Omega[3], {w[{3, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
   (2*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
   J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s]/s - 
   J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/s + 
   J[{Omega[3], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s]/s - 
   J[{Omega[3], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/s + 
   (8*J[{Omega[3], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) - (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(3*s) - 
   (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(3*s) + (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(3*s) - 
   (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) - (38*J[{Omega[3], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) + 
   (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(3*s) + 
   (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(3*s) - (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(3*s) + 
   (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) - (8*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) + 
   (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(3*s) + 
   (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(3*s) - (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(3*s) + 
   (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) + (38*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) - 
   (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(3*s) - 
   (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(3*s) + (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(3*s) - 
   (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) - (4*J[{Omega[4], {w[{3, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
    s + (2*J[{Omega[4], {w[{3, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/s + 
   (2*J[{Omega[4], {w[{3, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
   (2*J[{Omega[4], {w[{3, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/s + 
   (2*J[{Omega[4], {w[{3, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
   (2*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
   J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s]/s - 
   J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/s + 
   J[{Omega[4], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s]/s - 
   J[{Omega[4], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/s + 
   (8*J[{Omega[4], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) - (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(3*s) - 
   (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(3*s) + (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(3*s) - 
   (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) - (38*J[{Omega[4], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) + 
   (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(3*s) + 
   (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(3*s) - (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(3*s) + 
   (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) - (8*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) + 
   (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(3*s) + 
   (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(3*s) - (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(3*s) + 
   (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) + (38*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(3*s) - 
   (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
       {w[{0}, {y}]}}, s])/(3*s) - 
   (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(3*s) + (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
       {}, {w[{0}, {y}]}}, s])/(3*s) - 
   (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(3*s) + G[3, s]*((-24 + Pi^2)/(3*s) + 
     (16*\[Epsilon]*(-1 + Zeta[3]))/s) + 
   \[Epsilon]*(-((-24 + Pi^2)*G[3, 3, s])/(3*s) + ((-24 + Pi^2)*G[3, 7, s])/
      (6*s) + (4*J[{Omega[0], {w[{3}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}], 
          w[{0}, {y}]}}, s])/s + 
     (2*Pi^2*J[{Omega[0], {w[{3}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{3}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/s + 
     (2*Pi^2*J[{Omega[0], {w[{3}, {s}]}, {w[{y^(-1)}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[0], {w[{3}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (2*Pi^2*J[{Omega[0], {w[{3}, {s}]}, {w[{y}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{3}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/s + 
     (4*J[{Omega[0], {w[{3}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (8*J[{Omega[0], {w[{3}, {s}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (4*J[{Omega[0], {w[{3}, {s}]}, {w[{0}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[0], {w[{3}, {s}]}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (8*J[{Omega[0], {w[{3}, {s}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[0], {w[{3}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (8*J[{Omega[0], {w[{3}, {s}]}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[0], {w[{3}, {s}]}, {w[{y}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (16*J[{Omega[0], {w[{3}, {s}]}, {w[{0}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (12*J[{Omega[0], {w[{3}, {s}]}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (16*J[{Omega[0], {w[{3}, {s}]}, {w[{0}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (8*J[{Omega[0], {w[{3}, {s}]}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (4*J[{Omega[0], {w[{3}, {s}]}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (16*J[{Omega[0], {w[{3}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (8*J[{Omega[0], {w[{3}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (16*J[{Omega[0], {w[{3}, {s}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (4*J[{Omega[0], {w[{3}, {s}]}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (8*J[{Omega[0], {w[{3}, {s}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (16*J[{Omega[0], {w[{3}, {s}]}, {w[{y}, {z}], w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (12*J[{Omega[0], {w[{3}, {s}]}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (16*J[{Omega[0], {w[{3}, {s}]}, {w[{y}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (8*J[{Omega[0], {w[{3}, {s}]}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (4*J[{Omega[0], {w[{3}, {s}]}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (2*J[{Omega[0], {w[{7}, {s}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (Pi^2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/s - 
     (Pi^2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (Pi^2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/s - 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (8*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (6*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (8*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (4*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (8*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (8*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y^(-1)}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (8*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (6*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (8*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (4*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (2*J[{Omega[0], {w[{7}, {s}]}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (2*Pi^2*J[{Omega[0], {w[{3, -1}, {s}]}, {}, {}}, s])/
      (3*s) - (6*J[{Omega[0], {w[{3, -1}, {s}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/s + 
     (8*J[{Omega[0], {w[{3, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
     (2*J[{Omega[0], {w[{3, -1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      s + (6*J[{Omega[0], {w[{3, -1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (6*J[{Omega[0], {w[{3, -1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      s - (16*J[{Omega[0], {w[{3, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (10*J[{Omega[0], {w[{3, -1}, {s}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (16*J[{Omega[0], {w[{3, -1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      s + (6*J[{Omega[0], {w[{3, -1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (6*J[{Omega[0], {w[{3, -1}, {s}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (2*Pi^2*J[{Omega[0], {w[{3, 1}, {s}]}, {}, {}}, s])/(3*s) + 
     (6*J[{Omega[0], {w[{3, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s - (8*J[{Omega[0], {w[{3, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
     (2*J[{Omega[0], {w[{3, 1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (6*J[{Omega[0], {w[{3, 1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/s + (6*J[{Omega[0], {w[{3, 1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (16*J[{Omega[0], {w[{3, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      s - (10*J[{Omega[0], {w[{3, 1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s + (16*J[{Omega[0], {w[{3, 1}, {s}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (6*J[{Omega[0], {w[{3, 1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (6*J[{Omega[0], {w[{3, 1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (Pi^2*J[{Omega[0], {w[{7, -1}, {s}]}, {}, {}}, s])/
      (3*s) + (3*J[{Omega[0], {w[{7, -1}, {s}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
     J[{Omega[0], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/s - 
     (3*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/s + (3*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (8*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      s - (5*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s + (8*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (3*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (3*J[{Omega[0], {w[{7, -1}, {s}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (Pi^2*J[{Omega[0], {w[{7, 1}, {s}]}, {}, {}}, s])/(3*s) - 
     (3*J[{Omega[0], {w[{7, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s + (4*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
     J[{Omega[0], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/s + 
     (3*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/s - (3*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (8*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      s + (5*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (8*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (3*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (3*J[{Omega[0], {w[{7, 1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      s - (4*J[{Omega[0], {w[{3}, {s}], w[{3}, {s}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[0], {w[{3}, {s}], w[{3}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (4*J[{Omega[0], {w[{3}, {s}], w[{3}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (4*J[{Omega[0], {w[{3}, {s}], w[{3}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (4*J[{Omega[0], {w[{3}, {s}], w[{3}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (4*J[{Omega[0], {w[{3}, {s}], w[{3}, {s}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (4*J[{Omega[0], {w[{3}, {s}], w[{3}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (2*J[{Omega[0], {w[{3}, {s}], w[{7}, {s}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (2*J[{Omega[0], {w[{3}, {s}], w[{7}, {s}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (2*J[{Omega[0], {w[{3}, {s}], w[{7}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (2*J[{Omega[0], {w[{3}, {s}], w[{7}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (2*J[{Omega[0], {w[{3}, {s}], w[{7}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (2*J[{Omega[0], {w[{3}, {s}], w[{7}, {s}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (2*J[{Omega[0], {w[{3}, {s}], w[{7}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (4*J[{Omega[0], {w[{3}, {s}], w[{3, -1}, {s}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (4*J[{Omega[0], {w[{3}, {s}], w[{3, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      s + (2*J[{Omega[0], {w[{3}, {s}], w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, 
        s])/s - (2*J[{Omega[0], {w[{3}, {s}], w[{7, 1}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/s - (25*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (5*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(12*s) - (10*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (5*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(12*s) + 
     (35*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (5*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(12*s) - (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (10*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (25*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (10*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (35*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (10*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (10*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (10*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (10*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (10*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (10*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (26*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (16*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + (10*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (16*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(9*s) - 
     (18*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (64*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (16*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(9*s) + (6*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (26*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (64*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (18*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (64*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (6*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (64*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (128*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (128*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (64*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (128*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (64*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (128*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (64*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (128*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (128*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (64*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (64*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (19*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) + (64*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (19*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(9*s) - 
     (64*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (76*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (19*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(9*s) - (64*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (64*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (76*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (64*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (76*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (64*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (76*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (152*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (152*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (76*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (152*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (76*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (152*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (76*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (152*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (152*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (76*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (3*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) - (18*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (3*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(4*s) + 
     (27*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (3*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(4*s) + (27*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (18*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (18*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (27*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (27*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (18*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (27*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (18*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (18*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (18*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (18*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (27*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (18*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (20*J[{Omega[0], {w[{3}, {z[1]}], w[{1, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (20*J[{Omega[0], {w[{3}, {z[1]}], w[{1, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (4*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/
      (9*s) + (4*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (82*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (4*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (20*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (4*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (4*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (9*s) - (4*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (82*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (20*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (4*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (19*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, {}}, s])/
      (9*s) - (19*J[{Omega[0], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (140*J[{Omega[0], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (19*J[{Omega[0], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[0], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (19*J[{Omega[0], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (152*J[{Omega[0], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (95*J[{Omega[0], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (152*J[{Omega[0], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[0], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (19*J[{Omega[0], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (19*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, {}}, s])/
      (9*s) + (19*J[{Omega[0], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (140*J[{Omega[0], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (19*J[{Omega[0], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[0], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (19*J[{Omega[0], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (152*J[{Omega[0], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (95*J[{Omega[0], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (152*J[{Omega[0], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[0], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (19*J[{Omega[0], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (36*J[{Omega[0], {w[{3}, {z[1]}], w[{9, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + (36*J[{Omega[0], {w[{3}, {z[1]}], w[{9, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (25*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (5*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(12*s) + (10*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (5*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(12*s) - 
     (35*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(6*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (5*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(12*s) + (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (10*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (25*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (10*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (35*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(6*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (10*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (10*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (10*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (10*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (10*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (10*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (26*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (16*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - (10*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (16*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(9*s) + 
     (18*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (16*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(9*s) - (6*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (26*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (18*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (6*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (128*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (128*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (128*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (128*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (128*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (128*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (19*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(9*s) - (64*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (19*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(9*s) + 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (19*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(9*s) + (64*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (64*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (152*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (152*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (152*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (152*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (152*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (152*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (76*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (3*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(4*s) + (18*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (3*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {}}, s])/(4*s) - 
     (27*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (3*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
         {}}, s])/(4*s) - (27*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (18*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (18*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (27*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (27*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (18*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (27*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (18*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (18*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (18*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (18*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (27*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (18*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (20*J[{Omega[0], {w[{4}, {z[1]}], w[{1, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (20*J[{Omega[0], {w[{4}, {z[1]}], w[{1, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (4*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/
      (9*s) - (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (82*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (20*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (4*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (9*s) + (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (82*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (20*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (4*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (19*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, {}}, s])/
      (9*s) + (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (140*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (152*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (95*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (152*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (19*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, {}}, s])/
      (9*s) - (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (140*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (152*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (95*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (152*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (19*J[{Omega[0], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (36*J[{Omega[0], {w[{4}, {z[1]}], w[{9, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - (36*J[{Omega[0], {w[{4}, {z[1]}], w[{9, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s - 
     (5*(-12 + Pi^2)*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], 
          w[{1}, {z[1]}]}, {}, {}}, s])/(24*s) - 
     (5*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (8*(-15 + Pi^2)*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (32*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*(-24 + Pi^2)*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], 
          w[{7}, {z[1]}]}, {}, {}}, s])/(18*s) - 
     (38*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (3*(-12 + Pi^2)*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], 
          w[{9}, {z[1]}]}, {}, {}}, s])/(8*s) + 
     (9*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (8*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*(-12 + Pi^2)*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], 
          w[{1}, {z[1]}]}, {}, {}}, s])/(24*s) + 
     (5*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     ((84 - 8*Pi^2)*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s - 
     (32*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*(-24 + Pi^2)*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], 
          w[{7}, {z[1]}]}, {}, {}}, s])/(18*s) + 
     (38*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (3*(-12 + Pi^2)*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], 
          w[{9}, {z[1]}]}, {}, {}}, s])/(8*s) - 
     (9*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (8*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (5*(-12 + Pi^2)*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], 
          w[{1}, {z[1]}]}, {}, {}}, s])/(24*s) - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (8*(-15 + Pi^2)*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/(9*s) + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*(-24 + Pi^2)*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], 
          w[{7}, {z[1]}]}, {}, {}}, s])/(18*s) - 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (3*(-12 + Pi^2)*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], 
          w[{9}, {z[1]}]}, {}, {}}, s])/(8*s) + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (8*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (5*(-12 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
          w[{1}, {z[1]}]}, {}, {}}, s])/(24*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (8*(-15 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/(9*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*(-24 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
          w[{7}, {z[1]}]}, {}, {}}, s])/(18*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (3*(-12 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], 
          w[{9}, {z[1]}]}, {}, {}}, s])/(8*s) - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (9*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{9}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (8*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*J[{Omega[0], {w[{3}, {s}], w[{3}, {s}], w[{4}, {z[1]}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     (4*J[{Omega[0], {w[{3}, {s}], w[{4}, {s}], w[{4}, {z[1]}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     (2*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s - 
     (2*Pi^2*J[{Omega[1], {w[{3, y}, {s}]}, {}, {}}, s])/(3*s) - 
     (8*J[{Omega[1], {w[{3, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[1], {w[{3, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s + (8*J[{Omega[1], {w[{3, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
     (4*J[{Omega[1], {w[{3, y}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (8*J[{Omega[1], {w[{3, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/s - (4*J[{Omega[1], {w[{3, y}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (16*J[{Omega[1], {w[{3, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      s + (12*J[{Omega[1], {w[{3, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (16*J[{Omega[1], {w[{3, y}, {s}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (8*J[{Omega[1], {w[{3, y}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/s + (4*J[{Omega[1], {w[{3, y}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (Pi^2*J[{Omega[1], {w[{7, y}, {s}]}, {}, {}}, s])/
      (3*s) + (4*J[{Omega[1], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/s + 
     (2*J[{Omega[1], {w[{7, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s - (4*J[{Omega[1], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
     (2*J[{Omega[1], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[1], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/s + (2*J[{Omega[1], {w[{7, y}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (8*J[{Omega[1], {w[{7, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      s - (6*J[{Omega[1], {w[{7, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s + (8*J[{Omega[1], {w[{7, y}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (4*J[{Omega[1], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (2*J[{Omega[1], {w[{7, y}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      s + (4*J[{Omega[1], {w[{3}, {s}], w[{3, y}, {s}]}, {}, {w[{0}, {y}]}}, 
        s])/s - (4*J[{Omega[1], {w[{3}, {s}], w[{3, y}, {s}]}, {w[{0}, {z}]}, 
         {}}, s])/s - (2*J[{Omega[1], {w[{3}, {s}], w[{7, y}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/s + 
     (2*J[{Omega[1], {w[{3}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      s - (5*Pi^2*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, {}, {}}, 
        s])/(12*s) - (20*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (5*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (20*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (5*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (5*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (10*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (15*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (10*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (5*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (5*J[{Omega[1], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (16*Pi^2*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {}}, s])/
      (9*s) + (82*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (82*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (32*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (64*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (128*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (128*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (64*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[1], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*Pi^2*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {}}, s])/
      (9*s) - (140*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (140*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (38*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (76*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (152*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (152*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (76*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[1], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (3*Pi^2*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, {}, {}}, s])/
      (4*s) + (36*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s + 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (36*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + (9*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (18*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (27*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (18*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*Pi^2*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, {}}, s])/
      (12*s) + (20*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (20*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (10*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (10*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (16*Pi^2*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {}}, s])/
      (9*s) - (82*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (82*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (32*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (64*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (128*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (128*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (64*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[1], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*Pi^2*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {}}, s])/
      (9*s) + (140*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (140*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (38*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (76*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (152*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (152*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (76*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[1], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (3*Pi^2*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {}, {}}, s])/
      (4*s) - (36*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (36*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - (9*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (18*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (27*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (18*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (32*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (9*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (32*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (9*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (32*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (32*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{1, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (32*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (32*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{9, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*Pi^2*J[{Omega[2], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(12*s) - 
     (5*J[{Omega[2], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (5*J[{Omega[2], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[2], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (10*J[{Omega[2], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (5*J[{Omega[2], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (10*J[{Omega[2], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (5*J[{Omega[2], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[2], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (4*Pi^2*J[{Omega[2], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(3*s) + 
     (16*J[{Omega[2], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (8*J[{Omega[2], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (16*J[{Omega[2], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (32*J[{Omega[2], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (16*J[{Omega[2], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (32*J[{Omega[2], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (8*J[{Omega[2], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (16*J[{Omega[2], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (3*Pi^2*J[{Omega[2], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(4*s) + (9*J[{Omega[2], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (9*J[{Omega[2], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[2], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (18*J[{Omega[2], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[2], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (18*J[{Omega[2], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[2], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (9*J[{Omega[2], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (5*Pi^2*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(12*s) + 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (10*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (10*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (4*Pi^2*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(3*s) - 
     (16*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (8*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (16*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (32*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (16*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (32*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (8*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (16*J[{Omega[2], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (3*Pi^2*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(4*s) - (9*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (9*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (18*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (18*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (9*J[{Omega[2], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (5*J[{Omega[2], {w[{3}, {s}], w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[2], {w[{3}, {s}], w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (8*J[{Omega[2], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/s + 
     (8*J[{Omega[2], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[2], {w[{3}, {s}], w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[2], {w[{3}, {s}], w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[2], {w[{3}, {s}], w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[2], {w[{3}, {s}], w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (8*J[{Omega[2], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/s - 
     (8*J[{Omega[2], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[2], {w[{3}, {s}], w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[2], {w[{3}, {s}], w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (5*J[{Omega[2], {w[{3}, {z[1]}], w[{4}, {s}], w[{1, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(2*s) - 
     (5*J[{Omega[2], {w[{3}, {z[1]}], w[{4}, {s}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (8*J[{Omega[2], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/s + 
     (8*J[{Omega[2], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[2], {w[{3}, {z[1]}], w[{4}, {s}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[2], {w[{3}, {z[1]}], w[{4}, {s}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{4}, {s}], w[{1, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(2*s) + 
     (5*J[{Omega[2], {w[{4}, {z[1]}], w[{4}, {s}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (8*J[{Omega[2], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/s - 
     (8*J[{Omega[2], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[2], {w[{4}, {z[1]}], w[{4}, {s}], w[{9, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[2], {w[{4}, {z[1]}], w[{4}, {s}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (2*Pi^2*J[{Omega[3], {w[{3, 1}, {s}]}, {}, {}}, s])/(3*s) + 
     (6*J[{Omega[3], {w[{3, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s - (8*J[{Omega[3], {w[{3, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
     (2*J[{Omega[3], {w[{3, 1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (6*J[{Omega[3], {w[{3, 1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/s + (6*J[{Omega[3], {w[{3, 1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (16*J[{Omega[3], {w[{3, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      s - (10*J[{Omega[3], {w[{3, 1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s + (16*J[{Omega[3], {w[{3, 1}, {s}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (6*J[{Omega[3], {w[{3, 1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (6*J[{Omega[3], {w[{3, 1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (Pi^2*J[{Omega[3], {w[{3, y^(-1)}, {s}]}, {}, {}}, s])/
      (3*s) + (4*J[{Omega[3], {w[{3, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/
      s - (4*J[{Omega[3], {w[{3, y^(-1)}, {s}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/s + 
     (4*J[{Omega[3], {w[{3, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
     (2*J[{Omega[3], {w[{3, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[3], {w[{3, y^(-1)}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/s - (8*J[{Omega[3], {w[{3, y^(-1)}, {s}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (4*J[{Omega[3], {w[{3, y^(-1)}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (8*J[{Omega[3], {w[{3, y^(-1)}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (2*J[{Omega[3], {w[{3, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (4*J[{Omega[3], {w[{3, y^(-1)}, {s}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (Pi^2*J[{Omega[3], {w[{3, y}, {s}]}, {}, {}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{3, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/s - 
     (2*J[{Omega[3], {w[{3, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s + (4*J[{Omega[3], {w[{3, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
     (2*J[{Omega[3], {w[{3, y}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (4*J[{Omega[3], {w[{3, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/s - (2*J[{Omega[3], {w[{3, y}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (8*J[{Omega[3], {w[{3, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      s + (6*J[{Omega[3], {w[{3, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (8*J[{Omega[3], {w[{3, y}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (4*J[{Omega[3], {w[{3, y}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (2*J[{Omega[3], {w[{3, y}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      s - (Pi^2*J[{Omega[3], {w[{7, 1}, {s}]}, {}, {}}, s])/(3*s) - 
     (3*J[{Omega[3], {w[{7, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s + (4*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
     J[{Omega[3], {w[{7, 1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/s + 
     (3*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/s - (3*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (8*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      s + (5*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (8*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (3*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (3*J[{Omega[3], {w[{7, 1}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      s + (Pi^2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {}, {}}, s])/(6*s) - 
     (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/s + 
     (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/s - (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, 
        s])/s - J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s]/s + 
     (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/s + (4*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s + (4*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     J[{Omega[3], {w[{7, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s]/s - (2*J[{Omega[3], {w[{7, y^(-1)}, {s}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (Pi^2*J[{Omega[3], {w[{7, y}, {s}]}, {}, {}}, s])/(6*s) + 
     (2*J[{Omega[3], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/s + 
     J[{Omega[3], {w[{7, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/s - 
     (2*J[{Omega[3], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
     J[{Omega[3], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/s - 
     (2*J[{Omega[3], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/s + J[{Omega[3], {w[{7, y}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s]/s + (4*J[{Omega[3], {w[{7, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (3*J[{Omega[3], {w[{7, y}, {s}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (4*J[{Omega[3], {w[{7, y}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      s - (2*J[{Omega[3], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - J[{Omega[3], {w[{7, y}, {s}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/s + 
     (4*J[{Omega[3], {w[{3}, {s}], w[{3, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      s - (2*J[{Omega[3], {w[{3}, {s}], w[{3, y^(-1)}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (2*J[{Omega[3], {w[{3}, {s}], w[{3, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, 
        s])/s + (2*J[{Omega[3], {w[{3}, {s}], w[{3, y}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (2*J[{Omega[3], {w[{3}, {s}], w[{3, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      s - (2*J[{Omega[3], {w[{3}, {s}], w[{7, 1}, {s}]}, {w[{0}, {z}]}, {}}, 
        s])/s + J[{Omega[3], {w[{3}, {s}], w[{7, y^(-1)}, {s}]}, {}, 
        {w[{0}, {y}]}}, s]/s + 
     J[{Omega[3], {w[{3}, {s}], w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/
      s - J[{Omega[3], {w[{3}, {s}], w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s]/
      s + J[{Omega[3], {w[{3}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/
      s - (20*J[{Omega[3], {w[{3}, {z[1]}], w[{1, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (10*J[{Omega[3], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (10*J[{Omega[3], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (10*J[{Omega[3], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (10*J[{Omega[3], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (4*Pi^2*J[{Omega[3], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (9*s) - (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (82*J[{Omega[3], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (32*J[{Omega[3], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (20*J[{Omega[3], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[3], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (2*Pi^2*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(9*s) - 
     (41*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (41*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (16*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (16*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*Pi^2*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {}}, s])/
      (9*s) + (41*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (41*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (16*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (16*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*Pi^2*J[{Omega[3], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, {}}, s])/
      (9*s) + (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (140*J[{Omega[3], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (152*J[{Omega[3], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (95*J[{Omega[3], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (152*J[{Omega[3], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (19*Pi^2*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(18*s) + 
     (70*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (70*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (76*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (76*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*Pi^2*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {}}, s])/
      (18*s) - (70*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (70*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (76*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (76*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (36*J[{Omega[3], {w[{3}, {z[1]}], w[{9, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - 
     (18*J[{Omega[3], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (18*J[{Omega[3], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (18*J[{Omega[3], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (18*J[{Omega[3], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + (20*J[{Omega[3], {w[{4}, {z[1]}], w[{1, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (10*J[{Omega[3], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (10*J[{Omega[3], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (10*J[{Omega[3], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (10*J[{Omega[3], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (4*Pi^2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (9*s) + (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (82*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (32*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (20*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (2*Pi^2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(9*s) + 
     (41*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (41*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (16*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (16*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*Pi^2*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {}}, s])/
      (9*s) - (41*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (41*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (16*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (16*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*Pi^2*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, {}}, s])/
      (9*s) - (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (140*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (152*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (95*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (152*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (19*Pi^2*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(18*s) - 
     (70*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (70*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (76*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (76*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*Pi^2*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {}}, s])/
      (18*s) + (70*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (70*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (76*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (76*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (36*J[{Omega[3], {w[{4}, {z[1]}], w[{9, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + 
     (18*J[{Omega[3], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s + 
     (18*J[{Omega[3], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s - 
     (18*J[{Omega[3], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s + 
     (18*J[{Omega[3], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - (8*J[{Omega[3], {w[{3}, {s}], w[{3}, {z[1]}], 
          w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[3], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[3], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[3], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[3], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[3], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[3], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*Pi^2*J[{Omega[4], {w[{3, -1}, {s}]}, {}, {}}, s])/(3*s) + 
     (6*J[{Omega[4], {w[{3, -1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s - (8*J[{Omega[4], {w[{3, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
     (2*J[{Omega[4], {w[{3, -1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      s - (6*J[{Omega[4], {w[{3, -1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (6*J[{Omega[4], {w[{3, -1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      s + (16*J[{Omega[4], {w[{3, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (10*J[{Omega[4], {w[{3, -1}, {s}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (16*J[{Omega[4], {w[{3, -1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      s - (6*J[{Omega[4], {w[{3, -1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (6*J[{Omega[4], {w[{3, -1}, {s}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (Pi^2*J[{Omega[4], {w[{3, y^(-1)}, {s}]}, {}, {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{3, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[4], {w[{3, y^(-1)}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/s + (4*J[{Omega[4], {w[{3, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, 
        s])/s + (2*J[{Omega[4], {w[{3, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[4], {w[{3, y^(-1)}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/s - (8*J[{Omega[4], {w[{3, y^(-1)}, {s}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (4*J[{Omega[4], {w[{3, y^(-1)}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (8*J[{Omega[4], {w[{3, y^(-1)}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (2*J[{Omega[4], {w[{3, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (4*J[{Omega[4], {w[{3, y^(-1)}, {s}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (Pi^2*J[{Omega[4], {w[{3, y}, {s}]}, {}, {}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{3, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/s - 
     (2*J[{Omega[4], {w[{3, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s + (4*J[{Omega[4], {w[{3, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
     (2*J[{Omega[4], {w[{3, y}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (4*J[{Omega[4], {w[{3, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/s - (2*J[{Omega[4], {w[{3, y}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (8*J[{Omega[4], {w[{3, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      s + (6*J[{Omega[4], {w[{3, y}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (8*J[{Omega[4], {w[{3, y}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s + (4*J[{Omega[4], {w[{3, y}, {s}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (2*J[{Omega[4], {w[{3, y}, {s}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      s - (Pi^2*J[{Omega[4], {w[{7, -1}, {s}]}, {}, {}}, s])/(3*s) - 
     (3*J[{Omega[4], {w[{7, -1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      s + (4*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s - 
     J[{Omega[4], {w[{7, -1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/s + 
     (3*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/s - (3*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (8*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      s + (5*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s - (8*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (3*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/s + (3*J[{Omega[4], {w[{7, -1}, {s}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/s + 
     (Pi^2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {}, {}}, s])/(6*s) - 
     (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}]}}, s])/s + 
     (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/s - (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, 
        s])/s - J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s]/s + 
     (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/s + (4*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/s + (4*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     J[{Omega[4], {w[{7, y^(-1)}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s]/s - (2*J[{Omega[4], {w[{7, y^(-1)}, {s}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (Pi^2*J[{Omega[4], {w[{7, y}, {s}]}, {}, {}}, s])/(6*s) + 
     (2*J[{Omega[4], {w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s])/s + 
     J[{Omega[4], {w[{7, y}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/s - 
     (2*J[{Omega[4], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
     J[{Omega[4], {w[{7, y}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/s - 
     (2*J[{Omega[4], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/s + J[{Omega[4], {w[{7, y}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s]/s + (4*J[{Omega[4], {w[{7, y}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (3*J[{Omega[4], {w[{7, y}, {s}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (4*J[{Omega[4], {w[{7, y}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      s - (2*J[{Omega[4], {w[{7, y}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - J[{Omega[4], {w[{7, y}, {s}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/s + 
     (4*J[{Omega[4], {w[{3}, {s}], w[{3, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      s - (2*J[{Omega[4], {w[{3}, {s}], w[{3, y^(-1)}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (2*J[{Omega[4], {w[{3}, {s}], w[{3, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, 
        s])/s + (2*J[{Omega[4], {w[{3}, {s}], w[{3, y}, {s}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (2*J[{Omega[4], {w[{3}, {s}], w[{3, y}, {s}]}, {w[{0}, {z}]}, {}}, s])/
      s - (2*J[{Omega[4], {w[{3}, {s}], w[{7, -1}, {s}]}, {w[{0}, {z}]}, {}}, 
        s])/s + J[{Omega[4], {w[{3}, {s}], w[{7, y^(-1)}, {s}]}, {}, 
        {w[{0}, {y}]}}, s]/s + 
     J[{Omega[4], {w[{3}, {s}], w[{7, y^(-1)}, {s}]}, {w[{0}, {z}]}, {}}, s]/
      s - J[{Omega[4], {w[{3}, {s}], w[{7, y}, {s}]}, {}, {w[{0}, {y}]}}, s]/
      s + J[{Omega[4], {w[{3}, {s}], w[{7, y}, {s}]}, {w[{0}, {z}]}, {}}, s]/
      s - (20*J[{Omega[4], {w[{3}, {z[1]}], w[{1, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (10*J[{Omega[4], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (10*J[{Omega[4], {w[{3}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (10*J[{Omega[4], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (10*J[{Omega[4], {w[{3}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (4*Pi^2*J[{Omega[4], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/
      (9*s) - (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (82*J[{Omega[4], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (32*J[{Omega[4], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (20*J[{Omega[4], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (32*J[{Omega[4], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (2*Pi^2*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(9*s) - 
     (41*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (41*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (16*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (16*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (2*Pi^2*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {}}, s])/
      (9*s) + (41*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (41*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (16*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (16*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*Pi^2*J[{Omega[4], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, {}}, s])/
      (9*s) + (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (140*J[{Omega[4], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (152*J[{Omega[4], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (95*J[{Omega[4], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (152*J[{Omega[4], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (19*Pi^2*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(18*s) + 
     (70*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (70*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (76*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (76*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*Pi^2*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {}}, s])/
      (18*s) - (70*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (70*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (76*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (76*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (36*J[{Omega[4], {w[{3}, {z[1]}], w[{9, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - 
     (18*J[{Omega[4], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (18*J[{Omega[4], {w[{3}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (18*J[{Omega[4], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (18*J[{Omega[4], {w[{3}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + (20*J[{Omega[4], {w[{4}, {z[1]}], w[{1, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (10*J[{Omega[4], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (10*J[{Omega[4], {w[{4}, {z[1]}], w[{1, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (10*J[{Omega[4], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (10*J[{Omega[4], {w[{4}, {z[1]}], w[{1, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (4*Pi^2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/
      (9*s) + (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s - 
     (82*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s + 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s + 
     (32*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (20*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (32*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (2*Pi^2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(9*s) + 
     (41*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (41*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) - 
     (8*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (16*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (16*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (2*Pi^2*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, {}}, s])/
      (9*s) - (41*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) + 
     (41*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (8*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (16*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (16*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*Pi^2*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, {}}, s])/
      (9*s) - (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/s + 
     (140*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/s - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/s - 
     (152*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (95*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (152*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (19*Pi^2*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, {}}, 
        s])/(18*s) - 
     (70*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (70*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (38*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (76*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (76*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*Pi^2*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, {}}, s])/
      (18*s) + (70*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(3*s) - 
     (70*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (38*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (76*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (76*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(3*s) - 
     (36*J[{Omega[4], {w[{4}, {z[1]}], w[{9, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + 
     (18*J[{Omega[4], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s + 
     (18*J[{Omega[4], {w[{4}, {z[1]}], w[{9, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s - 
     (18*J[{Omega[4], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s + 
     (18*J[{Omega[4], {w[{4}, {z[1]}], w[{9, y}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - (8*J[{Omega[4], {w[{3}, {s}], w[{3}, {z[1]}], 
          w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[4], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{3}, {s}], w[{3}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[4], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[4], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{3}, {s}], w[{4}, {z[1]}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (8*J[{Omega[4], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (38*J[{Omega[4], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{3}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (8*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) - 
     (4*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (38*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y^(-1)}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(3*s) + 
     (19*J[{Omega[4], {w[{4}, {z[1]}], w[{4}, {s}], w[{7, y}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(3*s) - 
     (3*J[{Omega[0], {w[{3}, {z[1]}], w[{9}, {z[1]}]}, {}, {}}, s]*
       (Pi^2 + 24*(-3 + Zeta[3])))/(4*s) + 
     (3*J[{Omega[0], {w[{4}, {z[1]}], w[{9}, {z[1]}]}, {}, {}}, s]*
       (Pi^2 + 24*(-3 + Zeta[3])))/(4*s) + 
     (J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s]*
       (136 + 13*Pi^2 - 162*S2 - 256*Zeta[3]))/(6*s) - 
     (5*J[{Omega[0], {w[{3}, {z[1]}], w[{1}, {z[1]}]}, {}, {}}, s]*
       (24 + 5*Pi^2 - 72*Zeta[3]))/(36*s) + 
     (5*J[{Omega[0], {w[{4}, {z[1]}], w[{1}, {z[1]}]}, {}, {}}, s]*
       (24 + 5*Pi^2 - 72*Zeta[3]))/(36*s) + (G[7, s]*(8 - 8*Zeta[3]))/s + 
     (8*J[{Omega[0], {w[{3}, {z[1]}], w[{7}, {z[1]}]}, {}, {}}, s]*
       (-105 + 2*Pi^2 + 57*Zeta[3]))/(9*s) - 
     (8*J[{Omega[0], {w[{4}, {z[1]}], w[{7}, {z[1]}]}, {}, {}}, s]*
       (-105 + 2*Pi^2 + 57*Zeta[3]))/(9*s) + 
     (J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s]*
       (-136 - 13*Pi^2 + 162*S2 + 256*Zeta[3]))/(6*s))}


==> anc/Data/kite3-masters-results-J-integrals-2d <==
Print["Results for kite3 masters with 2d sunsets."]
{j[kite3, 0, 0, 0, 1, 1] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3, j[kite3, 0, 0, 1, 1, 1] -> 
  (-42 - Pi^2 + 54*S2)/4 - 3/(2*\[Epsilon]^2) - 9/(2*\[Epsilon]) + 
   T1ep*\[Epsilon], j[kite3, 0, 1, 0, 1, 1] -> 
  -7 - Pi^2/6 - \[Epsilon]^(-2) - 
   3*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   (-3 - z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/\[Epsilon] + 
   z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   \[Epsilon]*(-((42 + Pi^2)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/
      6 + 3*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] - 
     z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + (-90 - 3*Pi^2 + 4*Zeta[3])/6), j[sunset2d, 1, 1, 1] -> 
  2*J[{Theta[6], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*(-(Pi^2*J[{Theta[6], {}, {}, {}}, s])/3 - 
     3*J[{Theta[6], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     J[{Theta[6], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Theta[6], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[6], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     8*J[{Theta[6], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     5*J[{Theta[6], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     8*J[{Theta[6], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[6], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]), 
 j[sunset2d, 2, 1, 1] -> (-1 - (Pi^2*\[Epsilon])/12)*
    J[{Theta[5], {}, {}, {}}, s] + J[{Theta[5], {}, {w[{0}, {z}]}, {}}, s]/
    2 + J[{Theta[6], {}, {}, {}}, s] - J[{Theta[8], {}, {}, {}}, s] + 
   (3*J[{Theta[8], {}, {w[{0}, {z}]}, {}}, s])/2 - 
   J[{Theta[9], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*(2*J[{Theta[5], {}, {}, {w[{0}, {y}]}}, s] - 
     (3*J[{Theta[5], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     2*J[{Theta[5], {}, {w[{0}, {z}]}, {}}, s] - 
     J[{Theta[5], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/4 + 
     (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (3*J[{Theta[5], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     2*J[{Theta[5], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[5], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     2*J[{Theta[5], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (3*J[{Theta[5], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     J[{Theta[6], {}, {}, {w[{0}, {y}]}}, s] - 
     J[{Theta[6], {}, {w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[7], {}, {}, {w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[8], {}, {}, {}}, s])/4 - 
     J[{Theta[8], {}, {}, {w[{0}, {y}]}}, s] - 
     (9*J[{Theta[8], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     6*J[{Theta[8], {}, {w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[8], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (9*J[{Theta[8], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     6*J[{Theta[8], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*J[{Theta[8], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     6*J[{Theta[8], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (9*J[{Theta[8], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (Pi^2*J[{Theta[9], {}, {}, {}}, s])/6 + 
     (3*J[{Theta[9], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 - 
     4*J[{Theta[9], {}, {w[{0}, {z}]}, {}}, s] + 
     J[{Theta[9], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/2 - 
     (3*J[{Theta[9], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     (3*J[{Theta[9], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     4*J[{Theta[9], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (5*J[{Theta[9], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     4*J[{Theta[9], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (3*J[{Theta[9], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/2), 
 j[kite3, 0, 1, 1, 1, 1] -> (114 + Pi^2 - 81*S2)/12 + 1/(2*\[Epsilon]^2) + 
   (15*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 - 
   (15*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 + 
   4*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   (5/2 + z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/\[Epsilon] - 
   (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {}, {}}, s])/8 + 
   (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/16 + 
   (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {}, {}}, s])/8 - 
   (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/16 + 
   (15*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {}, {}}, s])/8 - 
   (45*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/16 + 
   (15*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/8 - 
   (45*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/16 - 
   z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   (15*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 + 
   (15*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 - 
   (15*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {}, {}}, s])/8 + 
   (3*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/4 - 
   (15*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {}, {}}, s])/8 + 
   (3*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/4 + 
   (15*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {}, {}}, s])/8 - 
   (45*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/16 - 
   (15*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/8 + 
   (45*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/16 + 
   (5 - 9/(2*s) - s/2)*J[{Theta[5], {}, {}, {}}, s] + 
   ((-10 + 9/s + s)*J[{Theta[5], {}, {w[{0}, {z}]}, {}}, s])/4 + 
   ((-10 + 9/s + s)*J[{Theta[6], {}, {}, {}}, s])/2 + 
   (5/6 - 3/s - s/3)*J[{Theta[6], {}, {w[{0}, {z}]}, {}}, s] + 
   (5 - 9/(2*s) - s/2)*J[{Theta[8], {}, {}, {}}, s] + 
   (3*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{0}, {z}]}, {}}, s])/(4*s) + 
   (5 - 9/(2*s) - s/2)*J[{Theta[9], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*((-5*Pi^2*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {}, {}}, s])/
      16 - (45*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/16 + 
     15*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] - 
     (15*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 + 
     (45*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (45*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (15*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 + (75*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/16 - 
     (15*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 + (45*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/16 + 
     (45*z1*J[{Omega[0], {eta[{4, -1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/16 + (5*Pi^2*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/16 + (45*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/16 - 
     15*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] + 
     (15*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (45*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 + 
     (45*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 + 
     (15*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 - (75*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/16 + 
     (15*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 - (45*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/16 - 
     (45*z1*J[{Omega[0], {eta[{4, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/16 + ((144 + 2*Pi^2 - 81*S2)*z1*
       J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/12 - 
     (5*(48 + Pi^2)*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {}, {}}, s])/32 + 
     (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/4 - 
     (45*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/32 + 
     (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 - 
     (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/32 + (45*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/32 - 
     (45*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/32 - (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (75*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/32 - (15*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (45*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/32 + 
     (45*z1*J[{Omega[0], {w[{4, -1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/32 + (5*(48 + Pi^2)*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/32 - (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/4 + 
     (45*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/32 - 
     (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 + 
     (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/32 - (45*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (45*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/32 + (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (75*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/32 + (15*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (45*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/32 - 
     (45*z1*J[{Omega[0], {w[{4, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/32 + (15*(16 + Pi^2)*z1*
       J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {}, {}}, s])/32 - 
     (15*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}]}}, s])/4 + 
     (135*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/32 - 
     (45*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 + 
     (45*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 - 
     (135*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (135*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (45*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (225*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/32 + 
     (45*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (135*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/32 - 
     (135*z1*J[{Omega[0], {zeta[{4, -1}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/32 + 
     (15*(16 + Pi^2)*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      32 - (15*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/4 + (135*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/32 - 
     (45*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 + 
     (45*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 - 
     (135*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (135*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (45*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (225*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/32 + 
     (45*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (135*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/32 - 
     (135*z1*J[{Omega[0], {zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/32 - 
     (15*z1*J[{Omega[0], {w[{4}, {s}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/8 + (15*z1*J[{Omega[0], {w[{4}, {s}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/8 - 
     4*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
     (15*z1*J[{Omega[0], {w[{4}, {s}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/8 - 
     (15*z1*J[{Omega[0], {w[{4}, {s}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/16 - (15*z1*J[{Omega[0], {w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/8 + 
     (15*z1*J[{Omega[0], {w[{4}, {s}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/16 - 
     (15*z1*J[{Omega[0], {w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, {}, {}}, s])/
      8 + (45*z1*J[{Omega[0], {w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/16 - 
     (15*z1*J[{Omega[0], {w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      8 + (45*z1*J[{Omega[0], {w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/16 + 
     z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] - (5*Pi^2*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {}, {}}, s])/16 - 
     (45*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/16 + 15*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, 
        {w[{0}, {z}]}, {}}, s] - 
     (15*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 + 
     (45*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (45*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (15*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 + (75*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/16 - 
     (15*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 + (45*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/16 + 
     (45*z1*J[{Omega[1], {eta[{4, -1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/16 - (5*Pi^2*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/16 - (45*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/16 + 
     15*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s] - 
     (15*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 + 
     (45*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (45*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/16 - 
     (15*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 + (75*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/16 - 
     (15*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 + (45*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/16 + 
     (45*z1*J[{Omega[1], {eta[{4, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/16 - ((60 + Pi^2)*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/8 - (15*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}], 
          w[{0}, {y}]}}, s])/8 + 
     (57*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/8 - 
     (3*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
        s])/8 + (9*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/8 - 3*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, 
        {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/8 - 3*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, 
        {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/8 + 
     (9*z1*J[{Omega[1], {w[{4, -1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/8 - ((60 + Pi^2)*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/8 - (15*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/8 + (57*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/8 - (3*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + 
     (9*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 - 
     (9*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/8 - 3*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, 
        {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/8 - 3*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, 
        {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/8 + (9*z1*J[{Omega[1], {w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/8 + 
     (15*(16 + Pi^2)*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {}, {}}, s])/
      32 + (15*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/8 + (135*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/32 - 
     (45*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 + 
     (45*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 - 
     (135*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (135*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (45*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{-1}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (225*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/32 + 
     (45*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (135*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/32 - 
     (135*z1*J[{Omega[1], {zeta[{4, -1}, {z[1]}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/32 - 
     (15*(16 + Pi^2)*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      32 - (15*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {}, {w[{0}, {y}]}}, 
        s])/8 - (135*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/32 + 
     (45*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, s])/2 - 
     (45*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 + 
     (135*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 - 
     (135*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/32 - 
     (45*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (225*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/32 - 
     (45*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (135*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/32 + 
     (135*z1*J[{Omega[1], {zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/32 - 
     (15*z1*J[{Omega[1], {w[{4}, {s}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/8 - (15*z1*J[{Omega[1], {w[{4}, {s}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/8 + 
     (15*z1*J[{Omega[1], {w[{4}, {s}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/8 - 
     (3*z1*J[{Omega[1], {w[{4}, {s}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/4 + (15*z1*J[{Omega[1], {w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/8 - 
     (3*z1*J[{Omega[1], {w[{4}, {s}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
        s])/4 - (15*z1*J[{Omega[1], {w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/8 + 
     (45*z1*J[{Omega[1], {w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/16 + 
     (15*z1*J[{Omega[1], {w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      8 - (45*z1*J[{Omega[1], {w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/16 - ((84 + Pi^2)*(9 - 10*s + s^2)*
       J[{Theta[5], {}, {}, {}}, s])/(24*s) + (-10 + 9/s + s)*
      J[{Theta[5], {}, {}, {w[{0}, {y}]}}, s] - 
     (3*(9 - 10*s + s^2)*J[{Theta[5], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/(8*s) + (11*(9 - 10*s + s^2)*J[{Theta[5], {}, {w[{0}, {z}]}, {}}, 
        s])/(4*s) + ((10 - 9/s - s)*J[{Theta[5], {}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/8 + (3*(9 - 10*s + s^2)*
       J[{Theta[5], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (3*(9 - 10*s + s^2)*J[{Theta[5], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      (8*s) + (10 - 9/s - s)*J[{Theta[5], {}, {w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + (5*(9 - 10*s + s^2)*
       J[{Theta[5], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (10 - 9/s - s)*J[{Theta[5], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*(9 - 10*s + s^2)*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/(8*s) + (3*(9 - 10*s + s^2)*
       J[{Theta[5], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     ((126*(9 - 10*s + s^2) + Pi^2*(18 - 5*s + 2*s^2))*
       J[{Theta[6], {}, {}, {}}, s])/(36*s) + 
     ((-10 + 9/s + s)*J[{Theta[6], {}, {}, {w[{0}, {y}]}}, s])/2 + 
     ((-5 + 18/s + 2*s)*J[{Theta[6], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      4 + (55/3 - 63/(2*s) - (13*s)/6)*J[{Theta[6], {}, {w[{0}, {z}]}, {}}, 
       s] + ((-5 + 18/s + 2*s)*J[{Theta[6], {}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/12 + 
     ((5 - 18/s - 2*s)*J[{Theta[6], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/4 + ((-5 + 18/s + 2*s)*J[{Theta[6], {}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + (2*(-5 + 18/s + 2*s)*
       J[{Theta[6], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     (5*(5 - 18/s - 2*s)*J[{Theta[6], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/12 + (2*(-5 + 18/s + 2*s)*
       J[{Theta[6], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/3 + 
     ((5 - 18/s - 2*s)*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/4 + ((5 - 18/s - 2*s)*J[{Theta[6], {}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (3*(-10 + 9/s + s)*J[{Theta[7], {}, {}, {w[{0}, {y}]}}, s])/2 - 
     ((28 + Pi^2)*(9 - 10*s + s^2)*J[{Theta[8], {}, {}, {}}, s])/(8*s) + 
     (5 - 9/(2*s) - s/2)*J[{Theta[8], {}, {}, {w[{0}, {y}]}}, s] - 
     (9*(9 - 10*s + s^2)*J[{Theta[8], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/(8*s) + (33*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{0}, {z}]}, {}}, 
        s])/(4*s) - (3*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (9*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(8*s) - (9*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + (30 - 27/s - 3*s)*
      J[{Theta[8], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/(8*s) + (30 - 27/s - 3*s)*
      J[{Theta[8], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*(9 - 10*s + s^2)*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/(8*s) + (9*(9 - 10*s + s^2)*
       J[{Theta[8], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (Pi^2*(9 - 10*s + s^2)*J[{Theta[9], {}, {}, {}}, s])/(12*s) + 
     (3*(9 - 10*s + s^2)*J[{Theta[9], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
        s])/(4*s) + (11*(10 - 9/s - s)*J[{Theta[9], {}, {w[{0}, {z}]}, {}}, 
        s])/2 + ((-10 + 9/s + s)*J[{Theta[9], {}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - (3*(9 - 10*s + s^2)*
       J[{Theta[9], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (3*(9 - 10*s + s^2)*J[{Theta[9], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      (4*s) + 2*(-10 + 9/s + s)*J[{Theta[9], {}, {w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - (5*(9 - 10*s + s^2)*
       J[{Theta[9], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     2*(-10 + 9/s + s)*J[{Theta[9], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*(9 - 10*s + s^2)*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/(4*s) - (3*(9 - 10*s + s^2)*
       J[{Theta[9], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (510 + Pi^2 - 162*S2 - 12*T1ep + 4*Zeta[3])/24), 
 j[kite3, 1, 1, 0, 1, 1] -> (72 + Pi^2)/6 + \[Epsilon]^(-2) + 
   8*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s] + 
   (4 + 2*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/\[Epsilon] - 
   2*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   (-2 + 8/s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s] + 
   \[Epsilon]*(((72 + Pi^2)*z1*J[{Omega[0], {w[{4}, {z[1]}]}, {}, {}}, s])/
      3 - 8*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, s] + 
     (-8 + 32/s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s] + 
     2*z1*J[{Omega[0], {w[{4}, {s}], w[{4}, {s}], w[{4}, {z[1]}]}, {}, {}}, 
       s] + (4*(-4 + s)*J[{Omega[0], {w[{4}, {s}], w[{4}, {z[1]}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     (2 - 8/s)*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4}, {z[1]}]}, 
        {}, {}}, s] + (2*(48 + Pi^2 - Zeta[3]))/3), 
 j[kite3, 1, 1, 1, 1, 1] -> 
  (15*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(2*s) - 
   (15*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(2*s) - 
   (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/
    (2*s) + (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(4*s) + 
   (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/(2*s) - 
   (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(4*s) + (15*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
       {}, {}}, s])/(2*s) - 
   (45*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(4*s) + 
   (15*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
    (2*s) - (45*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(4*s) - 
   (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(2*s) + 
   (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(2*s) + 
   (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/
    (2*s) - (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(4*s) - 
   (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/(2*s) + 
   (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/(4*s) - (15*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
       {}, {}}, s])/(2*s) + 
   (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(4*s) - 
   (15*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
    (2*s) + (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(4*s) - 
   (2*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, 
      s])/s + J[{Omega[1], {w[{-1}, {sz}]}, {w[{0}, {z}]}, {}}, s]/(3*s) + 
   J[{Omega[1], {w[{1}, {sz}]}, {w[{0}, {z}]}, {}}, s]/(3*s) - 
   J[{Omega[1], {w[{3, -1}, {s}]}, {w[{0}, {z}]}, {}}, s]/s - 
   J[{Omega[1], {w[{3, 1}, {s}]}, {w[{0}, {z}]}, {}}, s]/s + 
   (15*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(2*s) + 
   (15*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(2*s) - 
   (15*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/
    (2*s) + (3*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/s - 
   (15*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/(2*s) + 
   (3*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/s + (15*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
       {}}, s])/(2*s) - 
   (45*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(4*s) - 
   (15*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
    (2*s) + (45*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(4*s) - 
   (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(2*s) - 
   (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(2*s) + 
   (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, s])/
    (2*s) - (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/s + 
   (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, s])/(2*s) - 
   (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, {}}, 
      s])/s - (15*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
       {}}, s])/(2*s) + 
   (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
       {}}, s])/(4*s) + 
   (15*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, {}}, s])/
    (2*s) - (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
       {w[{0}, {z}]}, {}}, s])/(4*s) + 
   \[Epsilon]*((-5*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(4*s) - 
     (45*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - 
     (15*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (30*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (75*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (30*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*Pi^2*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (4*s) + (45*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + (15*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (30*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (75*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (30*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (45*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (45*J[{Omega[0], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (27*S2*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/s - 
     (5*(24 + Pi^2)*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (75*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*(24 + Pi^2)*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) - 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (75*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (15*(8 + Pi^2)*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s + 
     (135*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) - 
     (135*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (135*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) + 
     (135*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (225*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (135*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (135*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (15*(8 + Pi^2)*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s + 
     (135*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) - 
     (135*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (135*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) + 
     (135*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (225*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (135*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (135*J[{Omega[0], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {}, {}}, 
        s])/(4*s) + (45*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (30*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (75*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (30*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*Pi^2*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (4*s) - (45*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - (15*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (30*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (75*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (30*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (27*S2*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     (5*(24 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (75*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (5*(24 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (75*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (15*(8 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (135*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) + 
     (135*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (135*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (135*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (225*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (135*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (135*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (15*(8 + Pi^2)*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(8*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/s - 
     (135*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) + 
     (135*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (135*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (135*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (225*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (135*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (135*J[{Omega[0], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (15*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (15*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (15*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) + 
     (45*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (15*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) + 
     (45*J[{Omega[0], {w[{3}, {s}], w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (4*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4}, {z[1]}]}, {}, {}}, 
        s])/s - (15*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], 
          w[{4, -1}, {z[1]}]}, {}, {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) - 
     (45*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) - 
     (45*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (15*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) + 
     (45*J[{Omega[0], {w[{3}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (15*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) - 
     (45*J[{Omega[0], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (2*J[{Omega[0], {w[{3}, {s}], w[{3}, {s}], w[{4}, {z[1]}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     (4*J[{Omega[0], {w[{3}, {s}], w[{4}, {s}], w[{4}, {z[1]}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s + 
     (2*J[{Omega[0], {w[{3}, {s}], w[{4}, {z[1]}], w[{4}, {s}], 
          w[{4}, {z[1]}]}, {}, {}}, s])/s - 
     (Pi^2*J[{Omega[1], {w[{-1}, {sz}]}, {}, {}}, s])/(18*s) - 
     J[{Omega[1], {w[{-1}, {sz}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/
      (2*s) + (2*J[{Omega[1], {w[{-1}, {sz}]}, {w[{0}, {z}]}, {}}, s])/
      (3*s) - J[{Omega[1], {w[{-1}, {sz}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/
      (6*s) + J[{Omega[1], {w[{-1}, {sz}]}, {w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s]/(2*s) - 
     J[{Omega[1], {w[{-1}, {sz}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/(2*s) - 
     (4*J[{Omega[1], {w[{-1}, {sz}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + (5*J[{Omega[1], {w[{-1}, {sz}]}, {w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/(6*s) - 
     (4*J[{Omega[1], {w[{-1}, {sz}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      (3*s) + J[{Omega[1], {w[{-1}, {sz}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s]/(2*s) + J[{Omega[1], {w[{-1}, {sz}]}, 
        {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/(2*s) - 
     (Pi^2*J[{Omega[1], {w[{1}, {sz}]}, {}, {}}, s])/(18*s) - 
     J[{Omega[1], {w[{1}, {sz}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/(2*s) + 
     (2*J[{Omega[1], {w[{1}, {sz}]}, {w[{0}, {z}]}, {}}, s])/(3*s) - 
     J[{Omega[1], {w[{1}, {sz}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(6*s) + 
     J[{Omega[1], {w[{1}, {sz}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/
      (2*s) - J[{Omega[1], {w[{1}, {sz}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/
      (2*s) - (4*J[{Omega[1], {w[{1}, {sz}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + 
     (5*J[{Omega[1], {w[{1}, {sz}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/
      (6*s) - (4*J[{Omega[1], {w[{1}, {sz}]}, {w[{1}, {z}], w[{0}, {z}]}, 
         {}}, s])/(3*s) + J[{Omega[1], {w[{1}, {sz}]}, 
        {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s]/(2*s) + 
     J[{Omega[1], {w[{1}, {sz}]}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/(2*s) + 
     (Pi^2*J[{Omega[1], {w[{3, -1}, {s}]}, {}, {}}, s])/(6*s) + 
     (3*J[{Omega[1], {w[{3, -1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (2*s) - (2*J[{Omega[1], {w[{3, -1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
     J[{Omega[1], {w[{3, -1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/
      (2*s) - (3*J[{Omega[1], {w[{3, -1}, {s}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (3*J[{Omega[1], {w[{3, -1}, {s}]}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      (2*s) + (4*J[{Omega[1], {w[{3, -1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, 
         {}}, s])/s - (5*J[{Omega[1], {w[{3, -1}, {s}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (4*J[{Omega[1], {w[{3, -1}, {s}]}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/
      s - (3*J[{Omega[1], {w[{3, -1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/(2*s) - (3*J[{Omega[1], {w[{3, -1}, {s}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (Pi^2*J[{Omega[1], {w[{3, 1}, {s}]}, {}, {}}, s])/(6*s) + 
     (3*J[{Omega[1], {w[{3, 1}, {s}]}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      (2*s) - (2*J[{Omega[1], {w[{3, 1}, {s}]}, {w[{0}, {z}]}, {}}, s])/s + 
     J[{Omega[1], {w[{3, 1}, {s}]}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/(2*s) - 
     (3*J[{Omega[1], {w[{3, 1}, {s}]}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
        s])/(2*s) + (3*J[{Omega[1], {w[{3, 1}, {s}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (4*J[{Omega[1], {w[{3, 1}, {s}]}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/
      s - (5*J[{Omega[1], {w[{3, 1}, {s}]}, {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/(2*s) + (4*J[{Omega[1], {w[{3, 1}, {s}]}, {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/s - 
     (3*J[{Omega[1], {w[{3, 1}, {s}]}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/(2*s) - (3*J[{Omega[1], {w[{3, 1}, {s}]}, {w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/(2*s) - 
     J[{Omega[1], {w[{3}, {s}], w[{-1}, {sz}]}, {w[{0}, {z}]}, {}}, s]/
      (3*s) - J[{Omega[1], {w[{3}, {s}], w[{1}, {sz}]}, {w[{0}, {z}]}, {}}, 
       s]/(3*s) + J[{Omega[1], {w[{3}, {s}], w[{3, -1}, {s}]}, {w[{0}, {z}]}, 
        {}}, s]/s + J[{Omega[1], {w[{3}, {s}], w[{3, 1}, {s}]}, 
        {w[{0}, {z}]}, {}}, s]/s - 
     (5*Pi^2*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, {}, {}}, 
        s])/(4*s) - (45*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - 
     (15*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (30*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (75*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (30*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (5*Pi^2*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (4*s) - (45*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s - (15*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (30*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (75*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (30*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     ((30 + Pi^2)*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, 
        s])/(2*s) - (15*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) - 
     (3*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (12*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (15*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (12*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     ((30 + Pi^2)*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, 
        s])/(2*s) - (15*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) - 
     (3*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (12*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (15*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (12*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (9*J[{Omega[1], {w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (15*(8 + Pi^2)*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(8*s) + 
     (15*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (135*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) - 
     (135*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (135*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) + 
     (135*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (225*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (135*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (135*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (15*(8 + Pi^2)*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(8*s) - 
     (15*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (135*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) + 
     (135*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) - 
     (45*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (135*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (135*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (45*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (225*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (45*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (135*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (135*J[{Omega[1], {w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (5*Pi^2*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {}, {}}, 
        s])/(4*s) + (45*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + 
     (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (30*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (75*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (30*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (5*Pi^2*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, {}}, s])/
      (4*s) + (45*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/s + (15*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(4*s) + 
     (45*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(4*s) + 
     (30*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (75*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     (30*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(4*s) + 
     ((30 + Pi^2)*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, {}}, 
        s])/(2*s) + (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) + 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (12*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (12*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     ((30 + Pi^2)*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, {}}, 
        s])/(2*s) + (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(2*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) + 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (12*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) + 
     (12*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (9*J[{Omega[1], {w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(2*s) - 
     (15*(8 + Pi^2)*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(8*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) - 
     (135*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) + 
     (135*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (135*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (135*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (225*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s + 
     (135*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (135*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (15*(8 + Pi^2)*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(8*s) + 
     (15*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}]}}, s])/(2*s) + 
     (135*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {}, 
         {w[{0}, {y}], w[{0}, {y}]}}, s])/(8*s) - 
     (135*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {}}, s])/(2*s) + 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{0}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) - 
     (135*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/(8*s) + 
     (135*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, {w[{y}, {z}]}, 
         {w[{0}, {y}]}}, s])/(8*s) + 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{-1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (225*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) + 
     (45*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{1}, {z}], w[{0}, {z}]}, {}}, s])/s - 
     (135*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (135*J[{Omega[1], {w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/(8*s) - 
     (15*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (15*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (15*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - 
     (3*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (15*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - 
     (3*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s - 
     (15*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) + 
     (45*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (15*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) - 
     (45*J[{Omega[1], {w[{3}, {s}], w[{3}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (15*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (15*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (15*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) + 
     (3*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s - 
     (15*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) + 
     (3*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (15*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) - 
     (45*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (15*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) + 
     (45*J[{Omega[1], {w[{3}, {s}], w[{4}, {z[1]}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (15*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (15*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (15*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - 
     (3*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (15*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) - 
     (3*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s - 
     (15*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) + 
     (45*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (15*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) - 
     (45*J[{Omega[1], {w[{3}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) + 
     (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], eta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) + 
     (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], eta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(2*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) + 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, {}, 
         {}}, s])/(2*s) + 
     (3*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], w[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/s + 
     (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) - 
     (45*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, -1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s) - 
     (15*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {}, {}}, s])/(2*s) + 
     (45*J[{Omega[1], {w[{4}, {z[1]}], w[{4}, {s}], zeta[{4, 1}, {z[1]}]}, 
         {w[{0}, {z}]}, {}}, s])/(4*s))}


==> anc/Data/kite3-transform <==
Print["Transformation matrix for kite3 to A+Bep form."]
{{1, 0, 0, 0, 0, 0, 0, 0}, {0, (-1 + \[Epsilon])/(-1 + 2*\[Epsilon]), 0, 0, 
  0, 0, 0, 0}, {(1 - \[Epsilon])/(-1 + 2*\[Epsilon]), 0, 
  (3*z1*(-1 + \[Epsilon]))/(2*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0}, 
 {0, 0, 0, -((-1 + \[Epsilon])^2/(-1 + 3*\[Epsilon])), 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-1 + \[Epsilon])^2/2, 0, 0, 0}, 
 {(-1 + 2*\[Epsilon] - \[Epsilon]^2)/(-1 + 2*\[Epsilon])^2, 
  (-1 + 2*\[Epsilon] - \[Epsilon]^2)/(2*(-1 + 2*\[Epsilon])^2), 0, 
  (-3 + 17*\[Epsilon] - 25*\[Epsilon]^2 + 11*\[Epsilon]^3)/
   (2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (5*(1 - 2*\[Epsilon] + \[Epsilon]^2))/(2*(-1 + 2*\[Epsilon])^2), 
  (z1*(-1 + \[Epsilon])^2)/(2*(-1 + 2*\[Epsilon])^2), 0, 0}, 
 {(-1 + \[Epsilon])^2/(-1 + 2*\[Epsilon])^2, 0, 
  (-3*z1*(-1 + \[Epsilon])^2)/(-1 + 2*\[Epsilon])^2, 0, 0, 0, 
  (3*(-4 + s)*(-1 + \[Epsilon])^2)/(s*(-1 + 2*\[Epsilon])^2), 0}, 
 {0, 0, 0, 0, 0, 0, 0, (-2*(-1 + \[Epsilon])^2)/
   (s*(-\[Epsilon] + 2*\[Epsilon]^2))}}


==> anc/Data/kite3-transform-2d <==
Print["Transformation matrix for kite3 to A+Bep form."]
{{1, 0, 0, 0, 0, 0, 0, 0}, {0, (1 - \[Epsilon])/(1 + 2*\[Epsilon]), 0, 0, 0, 
  0, 0, 0}, {(1 - \[Epsilon])/(-1 + 2*\[Epsilon]), 0, 
  (3*z1*(-1 + \[Epsilon]))/(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((-1 + \[Epsilon])^2*\[Epsilon])/((-9 + s)*(1 + 2*\[Epsilon])), 0, 
  0, 0, 0}, {0, 0, 0, 0, ((-1 + \[Epsilon])^2*\[Epsilon])/(-9 + s), 0, 0, 0}, 
 {(1 - 7*\[Epsilon] + 11*\[Epsilon]^2 - 5*\[Epsilon]^3)/
   (4*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (1 - 2*\[Epsilon] + \[Epsilon]^2)/(2*(-1 + 4*\[Epsilon]^2)), 0, 
  (18*\[Epsilon] - 5*s*\[Epsilon] + 2*s^2*\[Epsilon] - 35*s*\[Epsilon]^2 - 
    8*s^2*\[Epsilon]^2 - 54*\[Epsilon]^3 + 85*s*\[Epsilon]^3 + 
    10*s^2*\[Epsilon]^3 + 36*\[Epsilon]^4 - 45*s*\[Epsilon]^4 - 
    4*s^2*\[Epsilon]^4)/(12*(-9 + s)*s*(-1 + 2*\[Epsilon])^2*
    (1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (\[Epsilon] - s*\[Epsilon] - 2*\[Epsilon]^2 + 2*s*\[Epsilon]^2 + 
    \[Epsilon]^3 - s*\[Epsilon]^3)/(2*s*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (z1*(-1 + \[Epsilon])^2*\[Epsilon])/
   ((-1 + 2*\[Epsilon])^2*(1 + 2*\[Epsilon])), 0, 0}, 
 {(-1 + \[Epsilon])^2/(-1 + 2*\[Epsilon])^2, 0, 
  (-6*z1*(-1 + \[Epsilon])^2)/(-1 + 2*\[Epsilon])^2, 0, 0, 0, 
  (9*(-4 + s)*(-1 + \[Epsilon])^2)/(s*(-1 + 2*\[Epsilon])^2), 0}, 
 {0, 0, 0, 0, 0, 0, 0, -((-1 + \[Epsilon])^2/(s*(-1 + 4*\[Epsilon]^2)))}}


==> anc/Data/sunseT-to-epsilon-form <==
Print["Transformation matrix to epsilon form for the case of sunset."]
{{y^4, 0, 0}, {(-2*(-1 + \[Epsilon])*(-2*z - y*\[Epsilon] + 12*z*\[Epsilon] - 
     y^2*z*\[Epsilon] - y*z^2*\[Epsilon] + 2*y*\[Epsilon]^2 - 
     16*z*\[Epsilon]^2 + 3*y^2*z*\[Epsilon]^2 + 2*y*z^2*\[Epsilon]^2))/
   (z*\[Epsilon]*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (20*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(2*z - 2*y*z^2 + y*\[Epsilon] - 
     8*z*\[Epsilon] + 7*y*z^2*\[Epsilon]))/(81*z*(-1 + y*z)*\[Epsilon]*
    (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (-20*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(-2*y*z + 2*z^2 + 2*y^2*z^2 - 
     2*y*z^3 - 2*y^2*\[Epsilon] + 11*y*z*\[Epsilon] - 8*z^2*\[Epsilon] - 
     7*y^2*z^2*\[Epsilon] + 5*y*z^3*\[Epsilon] + y^2*z^4*\[Epsilon]))/
   (243*(y - z)*z*(-1 + y*z)*\[Epsilon]*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))}, 
 {(2*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (\[Epsilon]*(-1 + 3*\[Epsilon])), 
  (20*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(1 - y*z - 4*\[Epsilon] + 
     3*y*z*\[Epsilon]))/(81*(-1 + y*z)*\[Epsilon]*(-1 + 3*\[Epsilon])), 
  (20*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(y - z - y^2*z + y*z^2 - 
     5*y*\[Epsilon] + 4*z*\[Epsilon] + 3*y^2*z*\[Epsilon] - 
     2*y*z^2*\[Epsilon]))/(243*(y - z)*(-1 + y*z)*\[Epsilon]*
    (-1 + 3*\[Epsilon]))}}


==> anc/Data/sunseT2d-to-epsilon-form <==
Print["Transformation matrix to epsilon form for the case of sunset."]
{{y^2, 0, 0}, {0, (2*(-1 + 2*\[Epsilon]))/(3*\[Epsilon]), 0}, 
 {-((-1 + 2*\[Epsilon])/((-1 + z)*(1 + z))), (-2*(-1 + 2*\[Epsilon]))/
   ((-1 + z)*(1 + z)), ((1 + z^2)*(-1 + 2*\[Epsilon]))/(3*(-1 + z)*(1 + z))}}


==> anc/Data/sunset2d-masters-results-J-integrals <==
Print["Results for sunset masters in 2d case."]
{j[sunset2d, 1, 1, 1] -> 2*J[{Theta[6], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*(-(Pi^2*J[{Theta[6], {}, {}, {}}, s])/3 - 
     3*J[{Theta[6], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     J[{Theta[6], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Theta[6], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[6], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     8*J[{Theta[6], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     5*J[{Theta[6], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     8*J[{Theta[6], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[6], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]) + 
   \[Epsilon]^2*((Pi^2*J[{Theta[6], {}, {}, {w[{0}, {y}]}}, s])/6 + 
     3*J[{Theta[6], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (4*Pi^2*J[{Theta[6], {}, {w[{-1}, {z}]}, {}}, s])/3 + 
     12*J[{Theta[6], {}, {w[{-1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[6], {}, {w[{0}, {z}]}, {}}, s])/6 - 
     J[{Theta[6], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (4*Pi^2*J[{Theta[6], {}, {w[{1}, {z}]}, {}}, s])/3 + 
     12*J[{Theta[6], {}, {w[{1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[6], {}, {w[{y^(-1)}, {z}]}, {}}, s])/2 - 
     6*J[{Theta[6], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[6], {}, {w[{y}, {z}]}, {}}, s])/2 - 
     3*J[{Theta[6], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     4*J[{Theta[6], {}, {w[{-1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     12*J[{Theta[6], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] + 12*J[{Theta[6], {}, {w[{-1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] - J[{Theta[6], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     6*J[{Theta[6], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     9*J[{Theta[6], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     4*J[{Theta[6], {}, {w[{1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     12*J[{Theta[6], {}, {w[{1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] + 12*J[{Theta[6], {}, {w[{1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] + 3*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] - 
     6*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[6], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     6*J[{Theta[6], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[6], {}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     32*J[{Theta[6], {}, {w[{-1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     20*J[{Theta[6], {}, {w[{-1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     32*J[{Theta[6], {}, {w[{-1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     12*J[{Theta[6], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 12*J[{Theta[6], {}, {w[{-1}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s] - 20*J[{Theta[6], {}, {w[{0}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     11*J[{Theta[6], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     20*J[{Theta[6], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     6*J[{Theta[6], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] + 9*J[{Theta[6], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] + 32*J[{Theta[6], {}, {w[{1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 20*J[{Theta[6], {}, {w[{1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     32*J[{Theta[6], {}, {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     12*J[{Theta[6], {}, {w[{1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 12*J[{Theta[6], {}, {w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 12*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] - 12*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] + 3*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 12*J[{Theta[6], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + 9*J[{Theta[6], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s] - 12*J[{Theta[6], {}, {w[{y}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Theta[6], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] + 3*J[{Theta[6], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 11*J[{Theta[6], {}, {}, {}}, s]*Zeta[3]), 
 j[sunset2d, 2, 1, 1] -> J[{Theta[5], {}, {w[{0}, {z}]}, {}}, s]/2 + 
   J[{Theta[6], {}, {}, {}}, s] - J[{Theta[8], {}, {}, {}}, s] + 
   (3*J[{Theta[8], {}, {w[{0}, {z}]}, {}}, s])/2 - 
   J[{Theta[9], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*(2*J[{Theta[5], {}, {}, {w[{0}, {y}]}}, s] - 
     (3*J[{Theta[5], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     2*J[{Theta[5], {}, {w[{0}, {z}]}, {}}, s] - 
     J[{Theta[5], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/4 + 
     (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (3*J[{Theta[5], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     2*J[{Theta[5], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[5], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     2*J[{Theta[5], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (3*J[{Theta[5], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     J[{Theta[6], {}, {}, {w[{0}, {y}]}}, s] - 
     J[{Theta[6], {}, {w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[7], {}, {}, {w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[8], {}, {}, {}}, s])/4 - 
     J[{Theta[8], {}, {}, {w[{0}, {y}]}}, s] - 
     (9*J[{Theta[8], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     6*J[{Theta[8], {}, {w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[8], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (9*J[{Theta[8], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     6*J[{Theta[8], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (15*J[{Theta[8], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     6*J[{Theta[8], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (9*J[{Theta[8], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (Pi^2*J[{Theta[9], {}, {}, {}}, s])/6 + 
     (3*J[{Theta[9], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 - 
     4*J[{Theta[9], {}, {w[{0}, {z}]}, {}}, s] + 
     J[{Theta[9], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/2 - 
     (3*J[{Theta[9], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     (3*J[{Theta[9], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     4*J[{Theta[9], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (5*J[{Theta[9], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     4*J[{Theta[9], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (3*J[{Theta[9], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/2) + 
   J[{Theta[5], {}, {}, {}}, s]*(-1 - (Pi^2*\[Epsilon])/12 + 
     \[Epsilon]^2*((-2*Pi^2)/3 - (11*Zeta[3])/4)) + 
   \[Epsilon]^2*((Pi^2*J[{Theta[5], {}, {}, {w[{0}, {y}]}}, s])/24 - 
     7*J[{Theta[5], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (3*J[{Theta[5], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/
      4 + (Pi^2*J[{Theta[5], {}, {w[{-1}, {z}]}, {}}, s])/3 + 
     3*J[{Theta[5], {}, {w[{-1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[5], {}, {w[{0}, {z}]}, {}}, s])/24 - 
     J[{Theta[5], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[5], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s]/4 + 
     (Pi^2*J[{Theta[5], {}, {w[{1}, {z}]}, {}}, s])/3 + 
     3*J[{Theta[5], {}, {w[{1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[5], {}, {w[{y^(-1)}, {z}]}, {}}, s])/8 + 
     3*J[{Theta[5], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      2 - (Pi^2*J[{Theta[5], {}, {w[{y}, {z}]}, {}}, s])/8 - 
     3*J[{Theta[5], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Theta[5], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 - 
     8*J[{Theta[5], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[5], {}, {w[{-1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[5], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] + 3*J[{Theta[5], {}, {w[{-1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] + 5*J[{Theta[5], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     J[{Theta[5], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s]/4 + 
     (3*J[{Theta[5], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/
      2 - (9*J[{Theta[5], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      4 - 8*J[{Theta[5], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[5], {}, {w[{1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[5], {}, {w[{1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Theta[5], {}, {w[{1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 
     (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      2 + 3*J[{Theta[5], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[5], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (3*J[{Theta[5], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/
      2 - (3*J[{Theta[5], {}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      4 + 8*J[{Theta[5], {}, {w[{-1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 5*J[{Theta[5], {}, {w[{-1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] + 8*J[{Theta[5], {}, {w[{-1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Theta[5], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] - 3*J[{Theta[5], {}, {w[{-1}, {z}], w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     5*J[{Theta[5], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (11*J[{Theta[5], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s])/
      4 - 5*J[{Theta[5], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + (3*J[{Theta[5], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
         {}}, s])/2 + (9*J[{Theta[5], {}, {w[{0}, {z}], w[{y}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     8*J[{Theta[5], {}, {w[{1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     5*J[{Theta[5], {}, {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     8*J[{Theta[5], {}, {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     3*J[{Theta[5], {}, {w[{1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Theta[5], {}, {w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     3*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (3*J[{Theta[5], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 - 3*J[{Theta[5], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + (9*J[{Theta[5], {}, {w[{y}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     3*J[{Theta[5], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[5], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + (3*J[{Theta[5], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (Pi^2*J[{Theta[6], {}, {}, {}}, s])/2 + 
     4*J[{Theta[6], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     2*J[{Theta[6], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[6], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     4*J[{Theta[6], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*J[{Theta[6], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     4*J[{Theta[6], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     3*J[{Theta[6], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[7], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 + 
     (3*J[{Theta[7], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     (3*J[{Theta[7], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     (3*J[{Theta[7], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     (3*J[{Theta[7], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (3*J[{Theta[7], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     (3*J[{Theta[7], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     (Pi^2*J[{Theta[8], {}, {}, {w[{0}, {y}]}}, s])/8 - 
     (23*J[{Theta[8], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 + 
     (9*J[{Theta[8], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/
      4 + Pi^2*J[{Theta[8], {}, {w[{-1}, {z}]}, {}}, s] + 
     9*J[{Theta[8], {}, {w[{-1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[8], {}, {w[{0}, {z}]}, {}}, s])/8 - 
     (9*J[{Theta[8], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     (3*J[{Theta[8], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     Pi^2*J[{Theta[8], {}, {w[{1}, {z}]}, {}}, s] + 
     9*J[{Theta[8], {}, {w[{1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (3*Pi^2*J[{Theta[8], {}, {w[{y^(-1)}, {z}]}, {}}, s])/8 + 
     (21*J[{Theta[8], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      2 - (3*Pi^2*J[{Theta[8], {}, {w[{y}, {z}]}, {}}, s])/8 - 
     (15*J[{Theta[8], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     (9*J[{Theta[8], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 - 
     24*J[{Theta[8], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[8], {}, {w[{-1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     9*J[{Theta[8], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] + 9*J[{Theta[8], {}, {w[{-1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] + (33*J[{Theta[8], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (3*J[{Theta[8], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (9*J[{Theta[8], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/
      2 - (27*J[{Theta[8], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/4 - 24*J[{Theta[8], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[8], {}, {w[{1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     9*J[{Theta[8], {}, {w[{1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     9*J[{Theta[8], {}, {w[{1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     (21*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 + 
     (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 
     (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      2 + (15*J[{Theta[8], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (9*J[{Theta[8], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (9*J[{Theta[8], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/
      2 - (9*J[{Theta[8], {}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      4 + 24*J[{Theta[8], {}, {w[{-1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 15*J[{Theta[8], {}, {w[{-1}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s] + 24*J[{Theta[8], {}, {w[{-1}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     9*J[{Theta[8], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 9*J[{Theta[8], {}, {w[{-1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 15*J[{Theta[8], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + (33*J[{Theta[8], {}, {w[{0}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     15*J[{Theta[8], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*J[{Theta[8], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + (27*J[{Theta[8], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + 24*J[{Theta[8], {}, {w[{1}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     15*J[{Theta[8], {}, {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     24*J[{Theta[8], {}, {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     9*J[{Theta[8], {}, {w[{1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 9*J[{Theta[8], {}, {w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 9*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     9*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (9*J[{Theta[8], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 - 9*J[{Theta[8], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + (27*J[{Theta[8], {}, {w[{y}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     9*J[{Theta[8], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (9*J[{Theta[8], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + (9*J[{Theta[8], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - (Pi^2*J[{Theta[9], {}, {}, {w[{0}, {y}]}}, s])/12 + 
     6*J[{Theta[9], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (3*J[{Theta[9], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/
      2 - (2*Pi^2*J[{Theta[9], {}, {w[{-1}, {z}]}, {}}, s])/3 - 
     6*J[{Theta[9], {}, {w[{-1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Theta[9], {}, {w[{0}, {z}]}, {}}, s])/12 + 
     2*J[{Theta[9], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     J[{Theta[9], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s]/2 - 
     (2*Pi^2*J[{Theta[9], {}, {w[{1}, {z}]}, {}}, s])/3 - 
     6*J[{Theta[9], {}, {w[{1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Theta[9], {}, {w[{y^(-1)}, {z}]}, {}}, s])/4 - 
     6*J[{Theta[9], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Theta[9], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Theta[9], {}, {w[{y}, {z}]}, {}}, s])/4 + 
     6*J[{Theta[9], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     (3*J[{Theta[9], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/2 + 
     16*J[{Theta[9], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Theta[9], {}, {w[{-1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     6*J[{Theta[9], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] - 6*J[{Theta[9], {}, {w[{-1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] - 10*J[{Theta[9], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[9], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s]/2 - 
     3*J[{Theta[9], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     (9*J[{Theta[9], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     16*J[{Theta[9], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Theta[9], {}, {w[{1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     6*J[{Theta[9], {}, {w[{1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     6*J[{Theta[9], {}, {w[{1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     6*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/2 + 
     3*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     6*J[{Theta[9], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[9], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     3*J[{Theta[9], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     (3*J[{Theta[9], {}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/2 - 
     16*J[{Theta[9], {}, {w[{-1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     10*J[{Theta[9], {}, {w[{-1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     16*J[{Theta[9], {}, {w[{-1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     6*J[{Theta[9], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] + 6*J[{Theta[9], {}, {w[{-1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] + 10*J[{Theta[9], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - (11*J[{Theta[9], {}, {w[{0}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     10*J[{Theta[9], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     3*J[{Theta[9], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - (9*J[{Theta[9], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 - 16*J[{Theta[9], {}, {w[{1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + 10*J[{Theta[9], {}, {w[{1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     16*J[{Theta[9], {}, {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     6*J[{Theta[9], {}, {w[{1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] + 6*J[{Theta[9], {}, {w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] + 6*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 3*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - (3*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     3*J[{Theta[9], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] + 6*J[{Theta[9], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] - (9*J[{Theta[9], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + 6*J[{Theta[9], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 3*J[{Theta[9], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[9], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      2 + J[{Theta[8], {}, {}, {}}, s]*((-4*Pi^2)/3 - (33*Zeta[3])/4) + 
     J[{Theta[9], {}, {}, {}}, s]*((2*Pi^2)/3 + (11*Zeta[3])/2))}


==> anc/Data/sunset4d-masters-results-J-integrals <==
Print["Results for sunset masters in 4d case."]
{j[sunset4d, 2, 1, 1] -> -3/2 + Pi^2/6 + 1/(2*\[Epsilon]^2) + 
   1/(2*\[Epsilon]) + J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
   J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s] + 
   J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
   J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
   J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
   J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
   J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
   J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
   J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}]}}, s] + 
   J[{Theta[y^(-1)], {}, {w[{0}, {z}]}, {}}, s] - 
   J[{Theta[y], {}, {}, {w[{0}, {y}]}}, s] + 
   J[{Theta[y], {}, {w[{0}, {z}]}, {}}, s] + 
   \[Epsilon]*(-9/2 - Pi^2/6 - 
     3*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (3 + Pi^2/6)*J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s] - 
     J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {}}, s])/6 + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Omega[0], {}, {w[{y}, {z}]}, {}}, s])/6 - 
     J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Omega[0], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] - 
     J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
      s] + 2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, 
       {}}, s] - J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, 
      s] + 2*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] - J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s] + 4*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     3*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
      s] + 4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 3*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 2*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] + J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
       {}}, s] - (Pi^2*J[{Theta[y^(-1)], {}, {}, {}}, s])/6 + 
     3*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     3*J[{Theta[y^(-1)], {}, {w[{0}, {z}]}, {}}, s] + 
     J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[y^(-1)], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     (Pi^2*J[{Theta[y], {}, {}, {}}, s])/6 - 
     3*J[{Theta[y], {}, {}, {w[{0}, {y}]}}, s] - 
     J[{Theta[y], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     3*J[{Theta[y], {}, {w[{0}, {z}]}, {}}, s] - 
     J[{Theta[y], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     2*J[{Theta[y], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[y], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Theta[y], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[y], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*J[{Theta[y], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[y], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + (11*Zeta[3])/3) + 
   \[Epsilon]^2*(-27/2 - (5*Pi^2)/6 + (31*Pi^4)/360 + 
     (-9 + Pi^2/6)*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     3*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}], 
        w[{0}, {y}]}}, s] + (2*Pi^2*J[{Omega[0], {}, {w[{-1}, {z}]}, {}}, s])/
      3 + 6*J[{Omega[0], {}, {w[{-1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] + (-3 + Pi^2/6)*J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, 
       s] - J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}], 
        w[{0}, {y}]}}, s] + (2*Pi^2*J[{Omega[0], {}, {w[{1}, {z}]}, {}}, s])/
      3 + 6*J[{Omega[0], {}, {w[{1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (6 - Pi^2/3)*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}], 
         w[{0}, {y}]}}, s] + (-3 - Pi^2/6)*J[{Omega[0], {}, {w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] - J[{Omega[0], {}, {w[{y}, {z}]}, 
       {w[{0}, {y}], w[{0}, {y}]}}, s] - J[{Omega[0], {}, {w[{y}, {z}]}, 
       {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s] - 
     12*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     6*J[{Omega[0], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] + 6*J[{Omega[0], {}, {w[{-1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] - (2*Pi^2*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}]}, {}}, s])/
      3 - 6*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}]}, 
        {w[{0}, {y}], w[{0}, {y}]}}, s] + (9 + Pi^2/6)*
      J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}], 
        w[{0}, {y}]}}, s] - 
     (2*Pi^2*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}]}, {}}, s])/3 - 
     6*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}]}, {w[{0}, {y}], 
         w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {}}, s])/3 + 
     4*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     4*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}]}, {}}, s])/6 - 
     5*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}], 
        w[{0}, {y}]}}, s] - 12*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] + 2*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}]}, 
        {w[{0}, {y}]}}, s] - 
     6*J[{Omega[0], {}, {w[{1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     6*J[{Omega[0], {}, {w[{1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     (2*Pi^2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}]}, {}}, s])/3 - 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}]}, 
        {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] - 
     (2*Pi^2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}]}, {}}, s])/3 - 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}]}, 
        {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, {}}, s])/
      6 + 2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, {}}, s])/3 - 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (2*Pi^2*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}]}, {}}, s])/3 + 
     6*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}]}, 
        {w[{0}, {y}], w[{0}, {y}]}}, s] + (3 - Pi^2/6)*
      J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}], 
        w[{0}, {y}]}}, s] + 
     (2*Pi^2*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}]}, {}}, s])/3 + 
     6*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}]}, {w[{0}, {y}], 
         w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, {}}, s])/3 + 
     2*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}]}, {}}, s])/6 - 
     J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}], 
        w[{0}, {y}]}}, s] + 16*J[{Omega[0], {}, {w[{-1}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     10*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     16*J[{Omega[0], {}, {w[{-1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{Omega[0], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 6*J[{Omega[0], {}, {w[{-1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 12*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 2*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     6*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] - 6*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], 
         w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     7*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s] - 4*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], 
         w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     5*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] - 12*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     6*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] - 
     6*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     4*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 2*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
         w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     4*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     5*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s] - 2*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], 
         w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s] + 16*J[{Omega[0], {}, {w[{1}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     10*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     16*J[{Omega[0], {}, {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{Omega[0], {}, {w[{1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 6*J[{Omega[0], {}, {w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 8*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] - 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] - 2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
         w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] - 
     8*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] - 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] - J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
        w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] + 2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
        {w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] - 4*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     2*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {w[{0}, {y}]}}, s] - 6*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], 
         w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     6*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     3*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s] + 4*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], 
         w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     5*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {w[{0}, {y}]}}, s] - 
     6*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     6*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     2*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] + 2*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
         w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], 
        w[{0}, {z}]}, {}}, s] - J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], 
        w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     2*J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] - J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], 
        w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     16*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     10*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     16*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     12*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     7*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s] + 12*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     4*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     5*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s] - 16*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], 
         w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     10*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     16*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s] + 8*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
         w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     8*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     4*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     3*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s] + 4*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] - J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], 
        w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     16*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     10*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     16*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     8*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     8*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     16*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     10*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     16*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - J[{Omega[0], {}, {w[{y^(-1)}, {z}], 
        w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     8*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     8*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     4*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     16*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     10*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     16*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     6*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     6*J[{Omega[0], {}, {w[{y}, {z}], w[{-1}, {z}], w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     12*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     7*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s] - 12*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     5*J[{Omega[0], {}, {w[{y}, {z}], w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s] + 16*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], 
         w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     10*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     16*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     6*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     6*J[{Omega[0], {}, {w[{y}, {z}], w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s] - 8*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
         w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     8*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     2*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{Omega[0], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{y}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     4*J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     3*J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s] - 4*J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     2*J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + J[{Omega[0], {}, {w[{y}, {z}], w[{y}, {z}], 
        w[{y}, {z}], w[{0}, {z}]}, {}}, s] + (9 + Pi^2/3)*
      J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}]}}, s] - 
     6*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     4*J[{Theta[y^(-1)], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, 
       s] + (2*Pi^2*J[{Theta[y^(-1)], {}, {w[{-1}, {z}]}, {}}, s])/3 + 
     6*J[{Theta[y^(-1)], {}, {w[{-1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] + 9*J[{Theta[y^(-1)], {}, {w[{0}, {z}]}, {}}, s] + 
     (2*Pi^2*J[{Theta[y^(-1)], {}, {w[{1}, {z}]}, {}}, s])/3 + 
     6*J[{Theta[y^(-1)], {}, {w[{1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}]}, {}}, s])/6 + 
     3*J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] - (Pi^2*J[{Theta[y^(-1)], {}, {w[{y}, {z}]}, {}}, s])/3 - 
     6*J[{Theta[y^(-1)], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[y^(-1)], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     12*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, 
       s] - 6*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     6*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] + 6*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] - 4*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] - 
     12*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     6*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] + 6*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     3*J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
       {w[{0}, {y}]}}, s] - 2*J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}], 
         w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     6*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     4*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] - 2*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + 
     16*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 10*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     16*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 6*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     6*J[{Theta[y^(-1)], {}, {w[{-1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 8*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + 4*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     8*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 2*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{Theta[y^(-1)], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] + 16*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     10*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] + 16*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 6*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     6*J[{Theta[y^(-1)], {}, {w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s] - 4*J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + J[{Theta[y^(-1)], {}, 
       {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s] - 8*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] - 8*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] + 4*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y^(-1)], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] + (-9 - Pi^2/6)*J[{Theta[y], {}, {}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[y], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     J[{Theta[y], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (2*Pi^2*J[{Theta[y], {}, {w[{-1}, {z}]}, {}}, s])/3 + 
     6*J[{Theta[y], {}, {w[{-1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (9 - Pi^2/6)*J[{Theta[y], {}, {w[{0}, {z}]}, {}}, s] - 
     3*J[{Theta[y], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[y], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (2*Pi^2*J[{Theta[y], {}, {w[{1}, {z}]}, {}}, s])/3 + 
     6*J[{Theta[y], {}, {w[{1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[y], {}, {w[{y^(-1)}, {z}]}, {}}, s])/3 + 
     6*J[{Theta[y], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     4*J[{Theta[y], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[y], {}, {w[{y}, {z}]}, {}}, s])/6 - 
     3*J[{Theta[y], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[y], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     12*J[{Theta[y], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y], {}, {w[{-1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     6*J[{Theta[y], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] + 6*J[{Theta[y], {}, {w[{-1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] + 9*J[{Theta[y], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     J[{Theta[y], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     4*J[{Theta[y], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     5*J[{Theta[y], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     12*J[{Theta[y], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y], {}, {w[{1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     6*J[{Theta[y], {}, {w[{1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     6*J[{Theta[y], {}, {w[{1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     6*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] - 4*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + 3*J[{Theta[y], {}, {w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s] - J[{Theta[y], {}, {w[{y}, {z}], w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s] + 
     2*J[{Theta[y], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[y], {}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     16*J[{Theta[y], {}, {w[{-1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     10*J[{Theta[y], {}, {w[{-1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     16*J[{Theta[y], {}, {w[{-1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{Theta[y], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 6*J[{Theta[y], {}, {w[{-1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 12*J[{Theta[y], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + 7*J[{Theta[y], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s] - 12*J[{Theta[y], {}, {w[{0}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{Theta[y], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] + 5*J[{Theta[y], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] + 16*J[{Theta[y], {}, {w[{1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 10*J[{Theta[y], {}, {w[{1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     16*J[{Theta[y], {}, {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{Theta[y], {}, {w[{1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 6*J[{Theta[y], {}, {w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 8*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + 4*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     8*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 2*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{Theta[y], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Theta[y], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 3*J[{Theta[y], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Theta[y], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 2*J[{Theta[y], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] + J[{Theta[y], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
       {}}, s] + J[{Theta[y], {}, {}, {}}, s]*(-Pi^2/2 - 8*Zeta[3]) + 
     J[{Omega[0], {}, {w[{y}, {z}]}, {}}, s]*(-Pi^2/6 - 8*Zeta[3]) + 
     J[{Theta[y^(-1)], {}, {}, {}}, s]*(-Pi^2/2 - 3*Zeta[3]) - 
     (22*Zeta[3])/3 + J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {}}, s]*
      (-Pi^2/3 + 3*Zeta[3]) + J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s]*
      (9 - Pi^2/6 + 8*Zeta[3])), j[sunset4d, 3, 1, 1] -> 
  1/2 + 1/(2*\[Epsilon]) - J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s]/2 - 
   J[{Theta[1], {}, {}, {w[{0}, {y}]}}, s]/2 + 
   J[{Theta[1], {}, {w[{0}, {z}]}, {}}, s]/2 + 
   J[{Theta[2], {}, {}, {w[{0}, {y}]}}, s]/2 + 
   J[{Theta[2], {}, {w[{0}, {z}]}, {}}, s]/2 - 
   J[{Theta[3], {}, {w[{0}, {z}]}, {}}, s]/2 + 
   J[{Theta[4], {}, {w[{0}, {z}]}, {}}, s]/2 + 
   \[Epsilon]*(Pi^2/4 + 2*J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] + J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/2 + 
     2*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     (Pi^2*J[{Theta[1], {}, {}, {}}, s])/12 - 
     J[{Theta[1], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s]/2 - 
     J[{Theta[1], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/2 + 
     J[{Theta[1], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[1], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s]/2 - 
     2*J[{Theta[1], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[1], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/2 - 
     2*J[{Theta[1], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[1], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[1], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s]/2 - 
     (Pi^2*J[{Theta[2], {}, {}, {}}, s])/12 - 
     J[{Theta[2], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     J[{Theta[2], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s]/2 - 
     J[{Theta[2], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[2], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[2], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{Theta[2], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{Theta[2], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s]/2 + 
     J[{Theta[2], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s] + 
     (Pi^2*J[{Theta[3], {}, {}, {}}, s])/12 + 
     (3*J[{Theta[3], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     J[{Theta[3], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/4 - 
     (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     (3*J[{Theta[3], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     2*J[{Theta[3], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (5*J[{Theta[3], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     2*J[{Theta[3], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (3*J[{Theta[3], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     (Pi^2*J[{Theta[4], {}, {}, {}}, s])/12 - 
     (3*J[{Theta[4], {}, {}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 - 
     J[{Theta[4], {}, {w[{0}, {z}]}, {w[{0}, {y}]}}, s]/4 + 
     (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     (3*J[{Theta[4], {}, {w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     2*J[{Theta[4], {}, {w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[4], {}, {w[{0}, {z}], w[{0}, {z}]}, {}}, s])/4 - 
     2*J[{Theta[4], {}, {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, s])/4 + 
     (3*J[{Theta[4], {}, {w[{y}, {z}], w[{0}, {z}]}, {}}, s])/4) + 
   \[Epsilon]^2*(-J[{Omega[0], {}, {}, {w[{0}, {y}], w[{0}, {y}], 
         w[{0}, {y}]}}, s] - (Pi^2*J[{Omega[0], {}, {w[{-1}, {z}]}, {}}, s])/
      3 - 3*J[{Omega[0], {}, {w[{-1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, 
       s] + (Pi^2*J[{Omega[0], {}, {w[{0}, {z}]}, {}}, s])/6 + 
     J[{Omega[0], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Omega[0], {}, {w[{1}, {z}]}, {}}, s])/3 - 
     3*J[{Omega[0], {}, {w[{1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {}}, s])/4 + 
     3*J[{Omega[0], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Omega[0], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] - 3*J[{Omega[0], {}, {w[{-1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] + J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Omega[0], {}, {w[{1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Omega[0], {}, {w[{1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/2 + 
     3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     8*J[{Omega[0], {}, {w[{-1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     5*J[{Omega[0], {}, {w[{-1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     8*J[{Omega[0], {}, {w[{-1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Omega[0], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] + 3*J[{Omega[0], {}, {w[{-1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] + 8*J[{Omega[0], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 5*J[{Omega[0], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] + 8*J[{Omega[0], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Omega[0], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] - 3*J[{Omega[0], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s] - 8*J[{Omega[0], {}, {w[{1}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     5*J[{Omega[0], {}, {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     8*J[{Omega[0], {}, {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Omega[0], {}, {w[{1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] + 3*J[{Omega[0], {}, {w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] + 6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - (3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     3*J[{Omega[0], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - (Pi^2*J[{Theta[1], {}, {}, {w[{0}, {y}]}}, s])/12 - 
     J[{Theta[1], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s]/2 + 
     (Pi^2*J[{Theta[1], {}, {w[{-1}, {z}]}, {}}, s])/3 + 
     3*J[{Theta[1], {}, {w[{-1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[1], {}, {w[{0}, {z}]}, {}}, s])/12 - 
     J[{Theta[1], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s]/2 + 
     (Pi^2*J[{Theta[1], {}, {w[{1}, {z}]}, {}}, s])/3 + 
     3*J[{Theta[1], {}, {w[{1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[1], {}, {w[{y^(-1)}, {z}]}, {}}, s])/6 - 
     2*J[{Theta[1], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[1], {}, {w[{y}, {z}]}, {}}, s])/12 - 
     J[{Theta[1], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s]/2 + 
     J[{Theta[1], {}, {w[{-1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[1], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] + 3*J[{Theta[1], {}, {w[{-1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] - J[{Theta[1], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s]/
      2 + 2*J[{Theta[1], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] - (5*J[{Theta[1], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
        s])/2 + J[{Theta[1], {}, {w[{1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, 
      s] - 3*J[{Theta[1], {}, {w[{1}, {z}], w[{y^(-1)}, {z}]}, 
        {w[{0}, {y}]}}, s] + 3*J[{Theta[1], {}, {w[{1}, {z}], w[{y}, {z}]}, 
        {w[{0}, {y}]}}, s] + J[{Theta[1], {}, {w[{y^(-1)}, {z}], 
        w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     2*J[{Theta[1], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[1], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s]/2 + 
     J[{Theta[1], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[1], {}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s]/2 + 
     8*J[{Theta[1], {}, {w[{-1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     5*J[{Theta[1], {}, {w[{-1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     8*J[{Theta[1], {}, {w[{-1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     3*J[{Theta[1], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Theta[1], {}, {w[{-1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 6*J[{Theta[1], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] + (7*J[{Theta[1], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 - 6*J[{Theta[1], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] + 2*J[{Theta[1], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     (5*J[{Theta[1], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s])/
      2 + 8*J[{Theta[1], {}, {w[{1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 5*J[{Theta[1], {}, {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] + 8*J[{Theta[1], {}, {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Theta[1], {}, {w[{1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
        {}}, s] - 3*J[{Theta[1], {}, {w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s] - 4*J[{Theta[1], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[1], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Theta[1], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] + J[{Theta[1], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[1], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 2*J[{Theta[1], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] + (3*J[{Theta[1], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 - 2*J[{Theta[1], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] + J[{Theta[1], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], 
        w[{0}, {z}]}, {}}, s] + 
     J[{Theta[1], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s]/2 + 
     (Pi^2*J[{Theta[2], {}, {}, {w[{0}, {y}]}}, s])/6 + 
     2*J[{Theta[2], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Theta[2], {}, {w[{-1}, {z}]}, {}}, s])/3 + 
     3*J[{Theta[2], {}, {w[{-1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Theta[2], {}, {w[{1}, {z}]}, {}}, s])/3 + 
     3*J[{Theta[2], {}, {w[{1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[2], {}, {w[{y^(-1)}, {z}]}, {}}, s])/12 - 
     J[{Theta[2], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[2], {}, {w[{y}, {z}]}, {}}, s])/6 - 
     J[{Theta[2], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     J[{Theta[2], {}, {w[{-1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[2], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] + 3*J[{Theta[2], {}, {w[{-1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] + J[{Theta[2], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
      s] - 2*J[{Theta[2], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] + J[{Theta[2], {}, {w[{1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[2], {}, {w[{1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Theta[2], {}, {w[{1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     J[{Theta[2], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s]/2 - J[{Theta[2], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, 
       {w[{0}, {y}]}}, s] - J[{Theta[2], {}, {w[{y}, {z}], w[{0}, {z}]}, 
       {w[{0}, {y}]}}, s] + 
     2*J[{Theta[2], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     J[{Theta[2], {}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     8*J[{Theta[2], {}, {w[{-1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     5*J[{Theta[2], {}, {w[{-1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     8*J[{Theta[2], {}, {w[{-1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     3*J[{Theta[2], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Theta[2], {}, {w[{-1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Theta[2], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] + 2*J[{Theta[2], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
       s] - 4*J[{Theta[2], {}, {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + J[{Theta[2], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, 
       {}}, s] + 2*J[{Theta[2], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
        {}}, s] + 8*J[{Theta[2], {}, {w[{1}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     5*J[{Theta[2], {}, {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     8*J[{Theta[2], {}, {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     3*J[{Theta[2], {}, {w[{1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Theta[2], {}, {w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 2*J[{Theta[2], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + J[{Theta[2], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
        w[{0}, {z}]}, {}}, s] - 
     2*J[{Theta[2], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + J[{Theta[2], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
         w[{0}, {z}]}, {}}, s]/2 + 
     J[{Theta[2], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*J[{Theta[2], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[2], {}, {w[{y}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     4*J[{Theta[2], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{Theta[2], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] + J[{Theta[2], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
      s] - (Pi^2*J[{Theta[3], {}, {}, {w[{0}, {y}]}}, s])/24 - 
     (3*J[{Theta[3], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/
      4 - (Pi^2*J[{Theta[3], {}, {w[{-1}, {z}]}, {}}, s])/3 - 
     3*J[{Theta[3], {}, {w[{-1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Theta[3], {}, {w[{0}, {z}]}, {}}, s])/24 + 
     J[{Theta[3], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s]/4 - 
     (Pi^2*J[{Theta[3], {}, {w[{1}, {z}]}, {}}, s])/3 - 
     3*J[{Theta[3], {}, {w[{1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] + 
     (Pi^2*J[{Theta[3], {}, {w[{y^(-1)}, {z}]}, {}}, s])/8 + 
     (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      2 + (Pi^2*J[{Theta[3], {}, {w[{y}, {z}]}, {}}, s])/8 + 
     (3*J[{Theta[3], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 - 
     J[{Theta[3], {}, {w[{-1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Theta[3], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] - 3*J[{Theta[3], {}, {w[{-1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] + J[{Theta[3], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s]/
      4 - (3*J[{Theta[3], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/2 + 
     (9*J[{Theta[3], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     J[{Theta[3], {}, {w[{1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Theta[3], {}, {w[{1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[3], {}, {w[{1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] - 
     (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 + 
     (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      2 + (3*J[{Theta[3], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      4 - (3*J[{Theta[3], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/2 + 
     (3*J[{Theta[3], {}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 - 
     8*J[{Theta[3], {}, {w[{-1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] + 
     5*J[{Theta[3], {}, {w[{-1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     8*J[{Theta[3], {}, {w[{-1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[3], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] + 3*J[{Theta[3], {}, {w[{-1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] + 5*J[{Theta[3], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] - (11*J[{Theta[3], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + 5*J[{Theta[3], {}, {w[{0}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[3], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 - (9*J[{Theta[3], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - 8*J[{Theta[3], {}, {w[{1}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     5*J[{Theta[3], {}, {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     8*J[{Theta[3], {}, {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{Theta[3], {}, {w[{1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] + 3*J[{Theta[3], {}, {w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] + 3*J[{Theta[3], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     3*J[{Theta[3], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] - (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     (3*J[{Theta[3], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + 3*J[{Theta[3], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] - (9*J[{Theta[3], {}, {w[{y}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     3*J[{Theta[3], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     (3*J[{Theta[3], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 - (3*J[{Theta[3], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (Pi^2*J[{Theta[4], {}, {}, {w[{0}, {y}]}}, s])/24 + 
     (3*J[{Theta[4], {}, {}, {w[{0}, {y}], w[{0}, {y}], w[{0}, {y}]}}, s])/
      4 + (Pi^2*J[{Theta[4], {}, {w[{-1}, {z}]}, {}}, s])/3 + 
     3*J[{Theta[4], {}, {w[{-1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[4], {}, {w[{0}, {z}]}, {}}, s])/24 - 
     J[{Theta[4], {}, {w[{0}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s]/4 + 
     (Pi^2*J[{Theta[4], {}, {w[{1}, {z}]}, {}}, s])/3 + 
     3*J[{Theta[4], {}, {w[{1}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s] - 
     (Pi^2*J[{Theta[4], {}, {w[{y^(-1)}, {z}]}, {}}, s])/8 - 
     (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/
      2 - (Pi^2*J[{Theta[4], {}, {w[{y}, {z}]}, {}}, s])/8 - 
     (3*J[{Theta[4], {}, {w[{y}, {z}]}, {w[{0}, {y}], w[{0}, {y}]}}, s])/4 + 
     J[{Theta[4], {}, {w[{-1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[4], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, 
       s] + 3*J[{Theta[4], {}, {w[{-1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, 
       s] - J[{Theta[4], {}, {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s]/
      4 + (3*J[{Theta[4], {}, {w[{0}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/2 - 
     (9*J[{Theta[4], {}, {w[{0}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     J[{Theta[4], {}, {w[{1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{Theta[4], {}, {w[{1}, {z}], w[{y^(-1)}, {z}]}, {w[{0}, {y}]}}, s] + 
     3*J[{Theta[4], {}, {w[{1}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s] + 
     (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/4 - 
     (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/
      2 - (3*J[{Theta[4], {}, {w[{y}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      4 + (3*J[{Theta[4], {}, {w[{y}, {z}], w[{y^(-1)}, {z}]}, 
         {w[{0}, {y}]}}, s])/2 - 
     (3*J[{Theta[4], {}, {w[{y}, {z}], w[{y}, {z}]}, {w[{0}, {y}]}}, s])/4 + 
     8*J[{Theta[4], {}, {w[{-1}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, s] - 
     5*J[{Theta[4], {}, {w[{-1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     8*J[{Theta[4], {}, {w[{-1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     3*J[{Theta[4], {}, {w[{-1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Theta[4], {}, {w[{-1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 5*J[{Theta[4], {}, {w[{0}, {z}], w[{-1}, {z}], w[{0}, {z}]}, {}}, 
       s] + (11*J[{Theta[4], {}, {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 - 5*J[{Theta[4], {}, {w[{0}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[4], {}, {w[{0}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + (9*J[{Theta[4], {}, {w[{0}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + 8*J[{Theta[4], {}, {w[{1}, {z}], w[{-1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     5*J[{Theta[4], {}, {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     8*J[{Theta[4], {}, {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     3*J[{Theta[4], {}, {w[{1}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Theta[4], {}, {w[{1}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
       s] - 3*J[{Theta[4], {}, {w[{y^(-1)}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     3*J[{Theta[4], {}, {w[{y^(-1)}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
       s] + (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}], w[{y^(-1)}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 + 
     (3*J[{Theta[4], {}, {w[{y^(-1)}, {z}], w[{y}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 - 3*J[{Theta[4], {}, {w[{y}, {z}], w[{-1}, {z}], w[{0}, {z}]}, 
        {}}, s] + (9*J[{Theta[4], {}, {w[{y}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/4 - 
     3*J[{Theta[4], {}, {w[{y}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     (3*J[{Theta[4], {}, {w[{y}, {z}], w[{y^(-1)}, {z}], w[{0}, {z}]}, {}}, 
        s])/2 + (3*J[{Theta[4], {}, {w[{y}, {z}], w[{y}, {z}], w[{0}, {z}]}, 
         {}}, s])/4 + (31*Zeta[3])/6 - 4*J[{Theta[1], {}, {}, {}}, s]*
      Zeta[3] - (3*J[{Theta[2], {}, {}, {}}, s]*Zeta[3])/2 + 
     (11*J[{Theta[3], {}, {}, {}}, s]*Zeta[3])/4 - 
     (11*J[{Theta[4], {}, {}, {}}, s]*Zeta[3])/4)}


==> anc/Data/sunsetMsMmm-epsilon-form <==
Print["Matrix for the differential systems wrt z and y in epsilon form for the case of sunset."]
{{{0, 0, 0}, {(-81*\[Epsilon])/(5*z), 
   -(((2 - 5*y*z + 2*z^2 + y*z^3)*\[Epsilon])/((-1 + z)*z*(1 + z)*
      (-1 + y*z))), (-2*(1 - 2*y*z + z^2)*\[Epsilon])/
    ((-1 + z)*z*(1 + z)*(-1 + y*z))}, {(243*\[Epsilon])/(5*z), 
   (6*(1 - 2*y*z + z^2)*\[Epsilon])/((-1 + z)*z*(1 + z)*(-1 + y*z)), 
   -(((5*y - 6*z - 9*y^2*z + 17*y*z^2 - 6*z^3 - 3*y^2*z^3 + 2*y*z^4)*
      \[Epsilon])/((-1 + z)*z*(1 + z)*(-y + z)*(-1 + y*z)))}}, 
 {{(-4*\[Epsilon])/y, 0, 0}, {(243*\[Epsilon])/(5*y), 
   -(((2 + y*z)*\[Epsilon])/(y*(-1 + y*z))), (-2*\[Epsilon])/(y*(-1 + y*z))}, 
  {(-243*\[Epsilon])/(5*y), (6*\[Epsilon])/(y*(-1 + y*z)), 
   -(((-5*y + 6*z + y^2*z - 2*y*z^2)*\[Epsilon])/(y*(y - z)*(-1 + y*z)))}}}


==> anc/Data/sunsetMsMmm2d-epsilon-form <==
Print["Matrix for the differential systems wrt z and y in epsilon form for the case of sunset."]
{{{0, 0, 0}, {(-3*y*\[Epsilon])/(2*(y - z)*z), 
   -((y*(-1 + 3*y*z - 2*z^2)*\[Epsilon])/((y - z)*z*(-1 + y*z))), 
   (y*(-1 + 2*y*z - z^2)*\[Epsilon])/(2*(y - z)*z*(-1 + y*z))}, 
  {(12*\[Epsilon])/((-1 + z)*z*(1 + z)), (-12*(1 - 2*y*z + z^2)*\[Epsilon])/
    ((-1 + z)*z*(1 + z)*(-1 + y*z)), 
   -(((-4 + 7*y*z - 4*z^2 + y*z^3)*\[Epsilon])/((-1 + z)*z*(1 + z)*
      (-1 + y*z)))}}, {{(-4*\[Epsilon])/y, 0, 0}, 
  {(3*\[Epsilon])/(2*(y - z)), -(((1 + y*z - 2*z^2)*\[Epsilon])/
     ((y - z)*(-1 + y*z))), -((-1 + z)*(1 + z)*\[Epsilon])/
    (2*(y - z)*(-1 + y*z))}, {0, (-12*\[Epsilon])/(y*(-1 + y*z)), 
   -(((-4 + y*z)*\[Epsilon])/(y*(-1 + y*z)))}}}


==> anc/Data/sunsetboundMmm-epsilon-form <==
Print["Matrix for the differential system wrt y in epsilon form for the case of sunset at s=0."]
{{(-4*\[Epsilon])/y, 0, 0}, {(6*y*\[Epsilon])/((-1 + y)*(1 + y)), 
  (-2*y*\[Epsilon])/((-1 + y)*(1 + y)), 0}, 
 {0, 0, (-6*y*\[Epsilon])/((-1 + y)*(1 + y))}}


==> anc/Data/sunsetboundMmm2d-epsilon-form <==
Print["Matrix for the differential system wrt y in epsilon form for the case of sunset at s=0."]
{{(-4*\[Epsilon])/y, 0, 0}, {(3*y*\[Epsilon])/((-1 + y)*(1 + y)), 
  (-2*y*\[Epsilon])/((-1 + y)*(1 + y)), 0}, 
 {0, 0, (-6*y*\[Epsilon])/((-1 + y)*(1 + y))}}


==> anc/Data/sunsetboundT-to-epsilon-form <==
Print["Transformation matrix to epsilon form for the case of sunset at s=0."]
{{y^4, 0, 0}, {-2*y^2, (2*(-1 + 2*\[Epsilon]))/(3*\[Epsilon]), 
  (-1 + y)^2*(1 + y)^2}, {(2*y^2*(-1 + 2*\[Epsilon]))/((-1 + y)*(1 + y)), 
  (2*(-1 + 2*\[Epsilon])*(1 - y^2 - 2*\[Epsilon] + y^2*\[Epsilon]))/
   (3*(-1 + y)*(1 + y)*\[Epsilon]), -((-1 + y)*(1 + y)*(-2 + 3*\[Epsilon]))}}


==> anc/Data/sunsetboundT2d-to-epsilon-form <==
Print["Transformation matrix to epsilon form for the case of sunset at s=0."]
{{y^2, 0, 0}, {0, (2*(-1 + 2*\[Epsilon]))/(3*\[Epsilon]), 1}, 
 {(y^2*(-1 + 2*\[Epsilon]))/((-1 + y)*(1 + y)), 
  (2*(-2 + y^2)*(-1 + 2*\[Epsilon]))/(3*(-1 + y)*(1 + y)), 
  (-3*\[Epsilon])/((-1 + y)*(1 + y))}}

